Charged Rotating Hairy Black Holes in AdS$_5 \times S^5$: Unveiling their Secrets

Using a mix of analytical and numerical methods, we construct new rotating, charged "hairy" black hole solutions of $D=5$, ${\cal N}=8$ gauged supergravity that are dual, via the AdS/CFT correspondence, to thermal states in $D=4$, ${\cal N}=4$ SYM at finite chemical and angular potential, thereby complementing and extending the results of [arXiv:1005.1287, arXiv:1806.01849, arXiv:1809.04084]. These solutions uplift to asymptotically AdS$_5 \times S^5$ solutions of Type IIB supergravity with equal angular momenta along AdS$_5$ ($J=J_1=J_2$) and $S^5$ ($Q=Q_1=Q_2=Q_3$). As we lower the mass $E$ at fixed $Q$ and $J$, the known Cveti\v{c}-L\"u-Pope (CLP) black holes are unstable to scalar condensation and the hairy black holes constructed here emerge as novel solutions associated to the instability. In the region of phase space where the CLP and hairy black holes coexist, the hairy black holes dominate the microcanonical ensemble and, therefore, describe a new thermodynamic phase of SYM. The hairy black holes extend beyond the CLP extremality surface all the way to the BPS surface, defined by $E = 3 Q + 2 J / L$. Through a combination of analytical and numerical techniques, we argue that the BPS limit of the hairy black holes is a singular, horizonless solution, and $not$ a new two-parameter family of BPS black holes that extend the known one-parameter Gutowski-Reall (GR) black hole solution, in contradiction with the conjectures of [arXiv:1005.1287, arXiv:1806.01849]. To further support our conclusions, we perform a near-horizon analysis of the BPS equations and argue that they do not admit any regular solutions with an horizon.

==> Perturbative_Solution_for_Soliton_and_HBH.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    535097,      15667]
NotebookOptionsPosition[    523258,      15477]
NotebookOutlinePosition[    523654,      15493]
CellTagsIndexPosition[    523611,      15490]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"In", " ", "this", " ", "entire", " ", "Mathematica", " ", "file"}],
   ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"1.", " ", "We", " ", "set", " ", "L"}], "=", 
   RowBox[{"N", "=", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"2.", " ", "The", " ", "black", " ", "hole", " ", "radius", " ", 
  "is", " ", "denoted", " ", "by", " ", "R", " ", "instead", " ", "of", " ", 
  SubscriptBox["r", "+"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"3.", " ", 
    RowBox[{
     SubscriptBox["A", "t"], "[", "r", "]"}], " ", "and", " ", 
    RowBox[{
     SubscriptBox["A", "\[Psi]"], "[", "r", "]"}], " ", "are", " ", "denoted",
     " ", "by", " ", 
    RowBox[{"A", "[", "r", "]"}], " ", "and", " ", 
    RowBox[{"B", "[", "r", "]"}]}], ",", " ", "respectively"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"We", " ", "study", " ", "solutions", " ", "described", " ", "by", 
  " ", "the", " ", "ansatz"}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox["ds", "2"], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"f", "[", "r", "]"}]}], 
    SuperscriptBox["dt", "2"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"g", "[", "r", "]"}], 
     RowBox[{"f", "[", "r", "]"}]], 
    SuperscriptBox["dr", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["r", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["d\[Theta]", "2"], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
          SuperscriptBox["d\[Phi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"h", "[", "r", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d\[Psi]", "+", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "d\[Phi]"}], "-", 
          RowBox[{
           RowBox[{"w", "[", "r", "]"}], "dt"}]}], ")"}], "2"]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", "r", "]"}], "dt"}], "+", 
    RowBox[{
     RowBox[{"B", "[", "r", "]"}], 
     RowBox[{"(", 
      RowBox[{"d\[Psi]", "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "d\[Phi]"}]}], ")"}]}]}]}], 
  ",", "\[IndentingNewLine]", 
  RowBox[{"\[CapitalPhi]", "=", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", "*"], "\[Congruent]", " ", 
    RowBox[{
     RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "."}]}]}]}]}], "Text",
 CellChangeTimes->{{3.857119089280322*^9, 3.857119105374097*^9}, {
  3.857126770247961*^9, 3.857126776490151*^9}, {3.857128032079431*^9, 
  3.857128037814068*^9}, {3.86367079157142*^9, 3.86367082074*^9}, {
  3.932308024066812*^9, 3.932308025493438*^9}, {3.932308218820418*^9, 
  3.932308380955695*^9}, {3.932308775099401*^9, 3.932308777345265*^9}},
 FontSize->16,ExpressionUUID->"fb4b4aaa-c540-4b15-bd9c-0cc09e48d707"],

Cell[CellGroupData[{

Cell["Regular Soliton", "Title",
 CellChangeTimes->{{3.924275020571378*^9, 3.924275022452339*^9}, {
   3.930740832131071*^9, 3.930740835834549*^9}, {3.932269475596632*^9, 
   3.932269479152429*^9}, {3.932307494026071*^9, 3.932307496778427*^9}, 
   3.93230921686797*^9, {3.932312557474296*^9, 
   3.932312563820068*^9}},ExpressionUUID->"dbe2d197-9d8a-4069-8f19-\
2392d0ee5e57"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "The", " ", "regular", " ", "soliton", " ", "is", " ", "static", " ", "and",
    " ", 
   RowBox[{"supersymmetric", ".", " ", "It"}], " ", "satisfies"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w", "[", "r_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", "r_", "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "r_", "]"}], ":=", "1"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "The", " ", "remaining", " ", "functions", " ", "are", " ", "constructed", 
   " ", "in", " ", "a", " ", "perturbative", " ", "expansion", " ", "in", " ",
    "\[Epsilon]", " ", "as", " ", "follows"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"f2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"f4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"f6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"f8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"f10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"f12", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "14"], 
    RowBox[{"f14", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "16"]}]}], "\[LineSeparator]", 
 RowBox[{
  RowBox[{"g", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"g0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"g2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"g4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"g6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"g8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"g10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"g12", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "14"], 
    RowBox[{"g12", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "16"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"A0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"A2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"A4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"A6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"A8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"A10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"A12", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "14"], 
    RowBox[{"A14", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "16"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"\[CapitalPhi]1", "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], 
     RowBox[{"\[CapitalPhi]3", "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], 
     RowBox[{"\[CapitalPhi]5", "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "7"], 
     RowBox[{"\[CapitalPhi]7", "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "9"], 
     RowBox[{"\[CapitalPhi]9", "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "11"], 
     RowBox[{"\[CapitalPhi]11", "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "13"], 
     RowBox[{"\[CapitalPhi]13", "[", "r", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "15"], 
     RowBox[{"\[CapitalPhi]15", "[", "r", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "17"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Each", " ", "of", " ", "these", " ", "coefficient", " ", 
  "functions", " ", "are", " ", "listed", " ", "below"}]}], "Text",
 CellChangeTimes->{{3.857119089280322*^9, 3.857119105374097*^9}, {
   3.857126770247961*^9, 3.857126776490151*^9}, {3.857128032079431*^9, 
   3.857128037814068*^9}, {3.86367079157142*^9, 3.86367082074*^9}, {
   3.932308024066812*^9, 3.932308025493438*^9}, {3.932308218820418*^9, 
   3.932308380955695*^9}, {3.932308468735757*^9, 3.932308484420613*^9}, {
   3.932308580721215*^9, 3.932308589718067*^9}, {3.932309297759718*^9, 
   3.93230930326852*^9}, {3.932311333621401*^9, 3.932311344267192*^9}, 
   3.932311457920945*^9},
 FontSize->16,ExpressionUUID->"124cae6b-045e-4148-ae78-1b08308550a1"],

Cell[CellGroupData[{

Cell["Solution", "Chapter",
 CellChangeTimes->{{3.932308810235321*^9, 
  3.932308813000879*^9}},ExpressionUUID->"1579e07d-e1d2-4d59-b367-\
5305d5ca4550"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0", "[", "r_", "]"}], ":=", 
  RowBox[{"1", "+", 
   SuperscriptBox["r", "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g0", "[", "r_", "]"}], ":=", "1"}], "\n", 
 RowBox[{
  RowBox[{"A0", "[", "r_", "]"}], ":=", "1"}]}], "Input",
 CellChangeTimes->{{3.932309333199943*^9, 3.932309360638685*^9}},
 CellLabel->
  "8/10/24 22:09:23 \
In[321]:=",ExpressionUUID->"59486f37-53dd-4937-84ce-18663f2e00f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]1", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g2", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]]}]}]}], "Input",
 CellChangeTimes->{{3.932308824143459*^9, 3.932308848940691*^9}, {
  3.93230935270226*^9, 3.932309362230545*^9}},
 CellLabel->
  "8/10/24 22:09:24 \
In[324]:=",ExpressionUUID->"e35961b2-e9a2-4a16-b0ce-a975dfe84711"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]3", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f4", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["r", "4"], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g4", "[", "r_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A4", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     SuperscriptBox["r", "4"]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.932308886174821*^9, 3.9323089284873953`*^9}},
 CellLabel->
  "8/10/24 22:09:24 \
In[328]:=",ExpressionUUID->"c0c5c2f0-4567-4830-a568-6dc94a5df223"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]5", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"55", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "4"]}]}], 
   RowBox[{"2304", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f6", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"45", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "8"]}]}], 
    RowBox[{"23040", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g6", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "4"]}]}], 
    RowBox[{"4608", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "6"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A6", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"25", "+", 
     RowBox[{"55", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "8"]}]}], 
    RowBox[{"23040", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.932308941503661*^9, 3.932308970115173*^9}},
 CellLabel->
  "8/10/24 22:09:25 \
In[332]:=",ExpressionUUID->"490dd587-944a-422d-abd8-4624585de274"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]7", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"2368", "+", 
    RowBox[{"558", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"1095", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"460", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["r", "8"]}]}], 
   RowBox[{"460800", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f8", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"516", "+", 
     RowBox[{"3096", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"11440", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"16720", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"12900", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"5120", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"845", " ", 
      SuperscriptBox["r", "12"]}]}], 
    RowBox[{"11059200", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g8", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"43", "+", 
     RowBox[{"258", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"645", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"460", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["r", "8"]}]}], 
    RowBox[{"921600", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "8"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A8", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4191", "+", 
     RowBox[{"14721", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"27715", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"29095", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"17745", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"5915", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"845", " ", 
      SuperscriptBox["r", "12"]}]}], 
    RowBox[{"22118400", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.932308973283616*^9, 3.932309025312518*^9}},
 CellLabel->
  "8/10/24 22:09:25 \
In[336]:=",ExpressionUUID->"6a561088-5986-4e98-b6f4-f55646dc43b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]9", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"155759", "+", 
    RowBox[{"75784", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"183380", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"152420", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"91285", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"30620", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"5070", " ", 
     SuperscriptBox["r", "12"]}]}], 
   RowBox[{"132710400", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"36785", "+", 
     RowBox[{"294280", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"1352204", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"2920204", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"3741290", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"2978080", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"1460820", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"406995", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"49725", " ", 
      SuperscriptBox["r", "16"]}]}], 
    RowBox[{"3715891200", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g10", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"1051", "+", 
     RowBox[{"8408", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"29428", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"41336", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"31510", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"12248", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"2028", " ", 
      SuperscriptBox["r", "12"]}]}], 
    RowBox[{"106168320", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      "10"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A10", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"275807", "+", 
     RowBox[{"1353184", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"3646916", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"5890024", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"6122690", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"4153240", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"1790100", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"447525", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"49725", " ", 
      SuperscriptBox["r", "16"]}]}], 
    RowBox[{"7431782400", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.932309001662496*^9, 3.9323090567694283`*^9}},
 CellLabel->
  "8/10/24 22:09:26 \
In[340]:=",ExpressionUUID->"5225a8ea-95bb-4805-9c04-a1f277b8dfc3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]11", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"57818009", "+", 
    RowBox[{"47357210", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"136338165", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"169410840", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"159032790", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"101488044", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"43648570", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{"11310040", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{"1392300", " ", 
     SuperscriptBox["r", "16"]}]}], 
   RowBox[{"208089907200", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "11"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f12", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6242697216000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "11"]}]], 
    RowBox[{"(", 
     RowBox[{"13532355", "+", 
      RowBox[{"135323550", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"750170545", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"2139121520", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3833156278", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"4593401148", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"3769698870", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"2104680060", " ", 
       SuperscriptBox["r", "14"]}], "+", 
      RowBox[{"768305510", " ", 
       SuperscriptBox["r", "16"]}], "+", 
      RowBox[{"166101964", " ", 
       SuperscriptBox["r", "18"]}], "+", 
      RowBox[{"16200884", " ", 
       SuperscriptBox["r", "20"]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g12", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"902157", "+", 
     RowBox[{"9021570", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"40597065", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"84850168", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"107240770", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"84118524", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"40808530", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"11310040", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"1392300", " ", 
      SuperscriptBox["r", "16"]}]}], 
    RowBox[{"416179814400", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      "12"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A12", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"12485394432000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "11"]}]], 
    RowBox[{"(", 
     RowBox[{"97284135", "+", 
      RowBox[{"618985890", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2180090995", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"4773464420", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"7055231638", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"7280531748", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"5289956070", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"2666184360", " ", 
       SuperscriptBox["r", "14"]}], "+", 
      RowBox[{"891048620", " ", 
       SuperscriptBox["r", "16"]}], "+", 
      RowBox[{"178209724", " ", 
       SuperscriptBox["r", "18"]}], "+", 
      RowBox[{"16200884", " ", 
       SuperscriptBox["r", "20"]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.93230905927806*^9, 3.932309092245646*^9}},
 CellLabel->
  "8/10/24 22:09:27 \
In[344]:=",ExpressionUUID->"2eae56cd-2eeb-444b-9f41-6915698ce566"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]13", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1123685498880000", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "13"]}]], 
   RowBox[{"(", 
    RowBox[{"75732392315", "+", 
     RowBox[{"92872771530", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"310525131165", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"514663949900", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"659257435575", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"616887175644", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"425640969138", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"210473147304", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"71202204990", " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"14826383040", " ", 
      SuperscriptBox["r", "18"]}], "+", 
     RowBox[{"1458079560", " ", 
      SuperscriptBox["r", "20"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f14", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"24721080975360000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "13"]}]]}], 
   RowBox[{"(", 
    RowBox[{"12095525959", "+", 
     RowBox[{"145146311508", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"944953034619", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"3344902981255", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"7702801979895", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"12342555727524", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"14236910465778", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"11969898974649", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"7303796811465", " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"3161355630510", " ", 
      SuperscriptBox["r", "18"]}], "+", 
     RowBox[{"922958723295", " ", 
      SuperscriptBox["r", "20"]}], "+", 
     RowBox[{"163424831325", " ", 
      SuperscriptBox["r", "22"]}], "+", 
     RowBox[{"13292126610", " ", 
      SuperscriptBox["r", "24"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g14", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2247370997760000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "14"]}]]}], 
   RowBox[{"(", 
    RowBox[{"1099593269", "+", 
     RowBox[{"13195119228", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"72573155754", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"201256184480", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"355443824880", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"420141813264", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"340852527288", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"188612134704", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"68532693390", " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"14826383040", " ", 
      SuperscriptBox["r", "18"]}], "+", 
     RowBox[{"1458079560", " ", 
      SuperscriptBox["r", "20"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A14", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"49442161950720000", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "13"]}]]}], 
   RowBox[{"(", 
    RowBox[{"84751512109", "+", 
     RowBox[{"666936501033", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"2908062944094", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"8057222088355", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"15485944164075", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"21534994262034", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"22115786308308", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"16856678547324", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"9449732243490", " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"3796201918740", " ", 
      SuperscriptBox["r", "18"]}], "+", 
     RowBox[{"1036785875580", " ", 
      SuperscriptBox["r", "20"]}], "+", 
     RowBox[{"172797645930", " ", 
      SuperscriptBox["r", "22"]}], "+", 
     RowBox[{"13292126610", " ", 
      SuperscriptBox["r", "24"]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.932309101676317*^9, 3.932309136659939*^9}},
 CellLabel->
  "8/10/24 22:09:27 \
In[348]:=",ExpressionUUID->"5c0f9f6e-cddd-46f2-8461-e9f35de03e2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]15", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"13052730754990080000", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "15"]}]], 
   RowBox[{"(", 
    RowBox[{"217188541297117", "+", 
     RowBox[{"369623820841862", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"1410389227624447", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"2928800261508016", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"4761129592978814", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"5868191010748792", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"5567626974233940", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"4040607103041432", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"2212596374897832", " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"887349404571168", " ", 
      SuperscriptBox["r", "18"]}], "+", 
     RowBox[{"246951774678840", " ", 
      SuperscriptBox["r", "20"]}], "+", 
     RowBox[{"42799256013360", " ", 
      SuperscriptBox["r", "22"]}], "+", 
     RowBox[{"3509121425040", " ", 
      SuperscriptBox["r", "24"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.932309141743679*^9, 3.932309150525552*^9}},
 CellLabel->
  "8/10/24 22:09:28 \
In[352]:=",ExpressionUUID->"ec5bc805-3e0f-4a55-8507-d3b559713af9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamics", "Chapter",
 CellChangeTimes->{{3.932308810235321*^9, 3.932308813000879*^9}, {
  3.932309187790601*^9, 
  3.932309190515421*^9}},ExpressionUUID->"6327278b-e917-40f2-ab05-\
10d950298aae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Msol", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "16"], "+", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "4"], "256"], "+", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "6"], "2560"], "+", 
    FractionBox[
     RowBox[{"169", " ", 
      SuperscriptBox["\[Epsilon]", "8"]}], "2949120"], "+", 
    FractionBox[
     RowBox[{"221", " ", 
      SuperscriptBox["\[Epsilon]", "10"]}], "22020096"], "+", 
    FractionBox[
     RowBox[{"578603", " ", 
      SuperscriptBox["\[Epsilon]", "12"]}], "297271296000"], "+", 
    FractionBox[
     RowBox[{"9042263", " ", 
      SuperscriptBox["\[Epsilon]", "14"]}], "22422749184000"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qsol", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Epsilon]", "2"], "16"], "+", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "4"], "768"], "+", 
    FractionBox[
     SuperscriptBox["\[Epsilon]", "6"], "7680"], "+", 
    FractionBox[
     RowBox[{"169", " ", 
      SuperscriptBox["\[Epsilon]", "8"]}], "8847360"], "+", 
    FractionBox[
     RowBox[{"221", " ", 
      SuperscriptBox["\[Epsilon]", "10"]}], "66060288"], "+", 
    FractionBox[
     RowBox[{"578603", " ", 
      SuperscriptBox["\[Epsilon]", "12"]}], "891813888000"], "+", 
    FractionBox[
     RowBox[{"9042263", " ", 
      SuperscriptBox["\[Epsilon]", "14"]}], "67268247552000"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]sol", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.932309236138522*^9, 3.9323092928310227`*^9}, {
  3.932310179276813*^9, 3.9323101847923803`*^9}},
 CellLabel->
  "8/10/24 22:23:08 \
In[355]:=",ExpressionUUID->"9940a936-cc0b-4c41-9c3f-a5cd8d2f5e95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jsol", "=", "0"}], ";"}]], "Input",
 CellLabel->
  "8/10/24 22:23:12 \
In[358]:=",ExpressionUUID->"1242569f-0b67-4f86-af50-3673144f14a2"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hairy Black Hole", "Title",
 CellChangeTimes->{{3.924275020571378*^9, 3.924275022452339*^9}, {
   3.930740832131071*^9, 3.930740835834549*^9}, {3.932269475596632*^9, 
   3.932269479152429*^9}, {3.932307498157417*^9, 3.932307498755094*^9}, 
   3.932309219044795*^9},ExpressionUUID->"c110001c-25b2-41fa-9ff2-\
8db7b62b9af4"],

Cell[CellGroupData[{

Cell["Setup", "Chapter",
 CellChangeTimes->{{3.933675792969701*^9, 
  3.933675794398123*^9}},ExpressionUUID->"efa379a6-2bb1-4ee5-92cf-\
063ca0352835"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"The", " ", "hairy", " ", "black", " ", "hole", " ", 
   RowBox[{"(", "hbh", ")"}], " ", "solution", " ", "is", " ", 
   "parameterized", " ", "by", " ", "the", " ", "black", " ", "hole", " ", 
   "radius", " ", "R"}], ",", " ", 
  RowBox[{"scalar", " ", "field", " ", "amplitude", " ", "\[Epsilon]"}], ",", 
  " ", 
  RowBox[{
  "and", " ", "a", " ", "rotation", " ", "parameter", " ", 
   "\[Gamma]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "The", " ", "solution", " ", "is", " ", "static", " ", "when", " ", 
    "\[Gamma]"}], "=", "1."}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "The", " ", "analytic", " ", "solution", " ", "is", " ", "constructed", 
    " ", "in", " ", "a", " ", "double", " ", "perturbative", " ", "expansion",
     " ", "in", " ", "\[Epsilon]", " ", "and", " ", "R", " ", "so", " ", "we",
     " ", "assume", " ", "\[Epsilon]", 
    RowBox[{"<<", "R"}], 
    RowBox[{"<<", "1."}], " ", "We", " ", "also", " ", "assume", " ", 
    "\[Gamma]"}], "=", 
   RowBox[{"O", 
    RowBox[{"(", "1", ")"}], " ", "and", " ", "finite"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "The", " ", "solution", " ", "is", " ", "separately", " ", "constructed", 
   " ", "in", " ", "3", " ", "different", " ", "spacetime", " ", "regions"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"1.", " ", "Far"}], "-", 
  RowBox[{"field", " ", "region", " ", 
   RowBox[{"(", 
    RowBox[{"r", ">>", "R"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"2.", " ", "Intermediate"}], "-", 
  RowBox[{"field", " ", "region", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"r", 
       RowBox[{"<<", "1"}], " ", "and", " ", "r"}], "-", "R"}], " ", ">>", 
     " ", 
     SuperscriptBox["R", "3"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"3.", " ", "Near"}], "-", 
   RowBox[{"field", " ", "region", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "-", 
       RowBox[{"R", 
        RowBox[{"<<", "R"}], " ", "and", " ", "r"}]}], ">=", "R"}], ")"}]}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"The", " ", "full", " ", "solution", " ", "is", " ", "then", " ", 
  "obtained", " ", "by", " ", "stiching", " ", "together", " ", "the", " ", 
  "three", " ", "solutions", " ", "above", " ", "in", " ", "the", " ", 
  "regions", " ", "where", " ", "they", " ", 
  "overlap"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Far", " ", "and", " ", "Intermediate"}], "-", 
  RowBox[{"field", " ", "regions", " ", "overlap", " ", "when", " ", "R", " ", 
   RowBox[{"<<", " ", "r"}], " ", 
   RowBox[{"<<", " ", "1."}], " ", "Intermediate", " ", "and", " ", "Near"}], 
  "-", 
  RowBox[{"field", " ", "regions", " ", "overlap", " ", "when", " ", 
   SuperscriptBox["R", "3"], 
   RowBox[{"<<", " ", "r"}]}], " ", "-", " ", 
  RowBox[{"R", " ", 
   RowBox[{"<<", " ", "R."}]}]}], "\[IndentingNewLine]"}], "Text",
 CellChangeTimes->{{3.855316447223593*^9, 3.855316635233108*^9}, {
  3.8553167868258247`*^9, 3.855316787092496*^9}, {3.855321438965503*^9, 
  3.855321440369643*^9}, {3.857108261700111*^9, 3.857108287664372*^9}, {
  3.857114224760651*^9, 3.857114229170388*^9}, {3.932309487507423*^9, 
  3.932309584823489*^9}, {3.932309640535063*^9, 3.932309673675811*^9}, {
  3.9323097219950867`*^9, 3.9323097226152773`*^9}, {3.932309782184641*^9, 
  3.9323098511000443`*^9}, {3.9323100908345757`*^9, 3.932310099637377*^9}, {
  3.932310610722904*^9, 3.932310727331828*^9}, {3.9323114342911153`*^9, 
  3.932311446728277*^9}},
 FontSize->16,ExpressionUUID->"d9c3a03f-ad03-4224-b0b1-421602d4df47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "All", " ", "the", " ", "functions", " ", "are", " ", "expanded", " ", "in",
    " ", "\[Epsilon]", " ", "and", " ", "R", " ", "as"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ffar", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f0far", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f20far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"f22far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"f24far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"f26far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f40far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"f42far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"f44far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gfar", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"g0far", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g20far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"g22far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"g24far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"g26far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g40far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"g42far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"g44far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hfar", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h0far", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h20far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"h22far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"h24far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"h26far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h40far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"h42far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"h44far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gfar", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"w0far", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w20far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"w22far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"w24far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"w26far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w40far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"w42far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"w44far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Afar", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"A0far", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A20far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"A22far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"A24far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"A26far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A40far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"A42far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"A44far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bfar", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"B0far", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B20far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"B22far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"B24far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"B26far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B40far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"B42far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"B44far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]far", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Epsilon]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]10far", "[", "r", "]"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]12far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[CapitalPhi]14far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "6"], 
        RowBox[{"\[CapitalPhi]16far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "8"], 
        RowBox[{"\[CapitalPhi]18far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "10"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]30far", "[", "r", "]"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]32far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[CapitalPhi]34far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "6"], 
        RowBox[{"\[CapitalPhi]36far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]50far", "[", "r", "]"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]52far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[CapitalPhi]54far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fint", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f0int", "[", "y", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f20int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"f22int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"f24int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"f26int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f40int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"f42int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gint", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"g0int", "[", "y", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g20int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"g22int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"g24int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"g26int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g40int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"g42int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hint", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h0int", "[", "y", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h20int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"h22int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"h24int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"h26int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h40int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"h42int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gint", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"w0int", "[", "y", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w20int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"w22int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"w24int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"w26int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w40int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"w42int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aint", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"A0int", "[", "y", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A20int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"A22int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"A24int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"A26int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A40int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"A42int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bint", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"B0int", "[", "y", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    SuperscriptBox["R", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B20int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"B22int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"B24int", "[", "y", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"B26int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    SuperscriptBox["R", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B40int", "[", "y", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"B42int", "[", "y", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]int", "[", "y_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Epsilon]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]10int", "[", "y", "]"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]12int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[CapitalPhi]14int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "6"], 
        RowBox[{"\[CapitalPhi]16int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "8"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]30int", "[", "y", "]"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]32int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[CapitalPhi]34int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]50int", "[", "y", "]"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]52int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fnear", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f0near", "[", "z", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    SuperscriptBox["R", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f20near", "[", "z", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"f22near", "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"f24near", "[", "z", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    SuperscriptBox["R", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f40near", "[", "z", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "2"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gnear", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"g0near", "[", "z", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g20near", "[", "z", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"g22near", "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"g24near", "[", "z", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"g40near", "[", "z", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "2"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hnear", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h0near", "[", "z", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h20near", "[", "z", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"h22near", "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"h24near", "[", "z", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h40near", "[", "z", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"h42near", "[", "z", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wnear", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"w0near", "[", "z", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    SuperscriptBox["R", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w20near", "[", "z", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"w22near", "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"w24near", "[", "z", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    SuperscriptBox["R", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w40near", "[", "z", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "2"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anear", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"A0near", "[", "z", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    SuperscriptBox["R", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A20near", "[", "z", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"A22near", "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"A24near", "[", "z", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    SuperscriptBox["R", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A40near", "[", "z", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "2"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bnear", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"B0near", "[", "z", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    SuperscriptBox["R", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B20near", "[", "z", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], 
       RowBox[{"B22near", "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"B24near", "[", "z", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    SuperscriptBox["R", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"B40near", "[", "z", "]"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "2"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]near", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Epsilon]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]10near", "[", "z", "]"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]12near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[CapitalPhi]14near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]30near", "[", "z", "]"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]32near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]50near", "[", "z", "]"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]52near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Each", " ", "of", " ", "these", " ", "coefficient", " ", 
  "functions", " ", "are", " ", "listed", " ", "in", " ", "the", " ", 
  "section", " ", 
  RowBox[{"below", "."}]}]}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQXVLJvipv5xvH89H7wbR/9otrINrv4u2HIPrF+sXP
QXQ75+GXIHpRBcN7EB1RXAmm3b5PkMkH0nPTn4Hp4DtndAqB9ISKqbog+liO
w8qbe944rtn6fCuIzvF1OvgISNuplhwD0a/djS+D6Hstn8H0iRlfb20++8ZR
6F7NbRA9fVeVtafPW8dDUrweIPrfB+cAEL1kp1kgiHbj2RQOon9dl8sB0bOM
Ls4G0WtMdFeC6KxDszeA6FPc4ltA9OxdJbtBtNKcsr0g+tEpuUNgczafh9BX
Fx4H0Q5TvU+CaPt+rXMgOp+/5TKIrv5RdR1Et0lXPALRUv6Kz0H0gp3+YHqW
gukHEP134XwwLWHy+wuIlkx+/g1EG+z2s5jt+9Zx374KMC0RGOQ3F0jPkA8B
0wCm4NV+
  "],
 FontSize->16,ExpressionUUID->"0ff9f596-2d09-45a1-96e1-da5db8e24de1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution", "Chapter",
 CellChangeTimes->{{3.924275020571378*^9, 3.924275022452339*^9}, {
   3.930740832131071*^9, 3.930740835834549*^9}, {3.932269475596632*^9, 
   3.932269479152429*^9}, {3.932307498157417*^9, 3.932307498755094*^9}, 
   3.932309219044795*^9, {3.932310411101811*^9, 3.93231041203603*^9}, {
   3.9323104534720373`*^9, 
   3.932310454306323*^9}},ExpressionUUID->"a4c77ec6-e1a3-4dad-a6c0-\
18897a5f042c"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"O", "(", 
   SuperscriptBox["\[Epsilon]", "0"], ")"}], 
  TraditionalForm]],ExpressionUUID->"a818743f-81b0-416c-8a99-92594668d001"]], \
"Section",
 CellChangeTimes->{{3.9242752941379213`*^9, 3.924275311240206*^9}, {
  3.932269716034816*^9, 3.932269720898219*^9}, {3.932269847356875*^9, 
  3.9322698559428673`*^9}, {3.932272402406563*^9, 3.932272409277075*^9}, {
  3.932310596677005*^9, 
  3.932310597394928*^9}},ExpressionUUID->"cccfb844-58f3-4fc1-8456-\
b472ca0a9fea"],

Cell[CellGroupData[{

Cell["Far-Field Solution", "Subsection",
 CellChangeTimes->{{3.932287453156816*^9, 3.932287464513804*^9}, 
   3.932287544326585*^9},ExpressionUUID->"b03554a6-8a5f-417c-b5f6-\
a1b63074649c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f0far", "[", "r_", "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "R"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", "R"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["R", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{
              SuperscriptBox["R", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["R", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{
                    SuperscriptBox["R", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], 
                  "2"]}], "+", 
                RowBox[{"2", " ", "a", " ", 
                 RowBox[{"(", 
                  RowBox[{"16", "+", 
                   RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["R", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["R", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}],
                 "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["R", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["R", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{
              SuperscriptBox["R", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["R", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{
              SuperscriptBox["R", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["R", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "-", 
        
        RowBox[{
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            SuperscriptBox["R", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["R", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "a"}]}], ")"}], " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["R", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["R", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g0far", "[", "r_", "]"}], ":=", 
  FractionBox["4", 
   RowBox[{"4", "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["R", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], 
     SuperscriptBox["r", "6"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["R", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}], ")"}], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["R", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], 
       ")"}]}]]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h0far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["R", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], 
      SuperscriptBox["r", "6"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["R", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}]}], ")"}], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["R", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["R", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w0far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", "R"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", "R"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], " ", 
             SuperscriptBox["R", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], " ", 
             SuperscriptBox["R", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"a", " ", 
              SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"a", " ", 
              SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["R", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "a"}]}], ")"}], " ", 
             SuperscriptBox["R", "2"]}], "+", 
            RowBox[{"2", " ", "a", " ", 
             SuperscriptBox["R", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["R", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["R", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "-", "R"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"r", "+", "R"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], 
      ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["R", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.930806324709235*^9, 3.930806421748138*^9}, {
  3.930810299507484*^9, 3.9308102999958773`*^9}, {3.931507468308003*^9, 
  3.931507468886952*^9}, {3.931523891108247*^9, 3.931523927262898*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[1]:=",ExpressionUUID->"d6ed1f80-355e-4dde-beb6-900d0fbca107"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field Solution", "Subsection",
 CellChangeTimes->{{3.932287453156816*^9, 3.932287464513804*^9}, {
  3.932287545130055*^9, 
  3.93228754872257*^9}},ExpressionUUID->"0a9a40fc-5dc8-46e4-85da-\
429b9f547e27"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["R", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["y", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["R", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{
                 SuperscriptBox["R", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], 
              "2"]}], "+", 
            RowBox[{"2", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{"16", "+", 
               RowBox[{
                SuperscriptBox["R", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["R", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["R", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["R", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["R", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["R", "6"], " ", 
        SuperscriptBox["y", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["R", "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "8"], " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "a"}]}], ")"}], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["R", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["R", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["R", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g0int", "[", "y_", "]"}], ":=", 
  FractionBox["4", 
   RowBox[{"4", "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"R", "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["R", "3"]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], 
     SuperscriptBox["y", "6"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}], ")"}], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["R", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["y", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], 
       ")"}]}]]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h0int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"R", "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "3"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], 
      SuperscriptBox["y", "6"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}]}], ")"}], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["R", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["R", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       SuperscriptBox["y", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w0int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], " ", 
          SuperscriptBox["y", "4"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"a", " ", 
              SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["y", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"a", " ", 
              SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "a"}]}], ")"}], " ", 
             SuperscriptBox["R", "2"]}], "+", 
            RowBox[{"2", " ", "a", " ", 
             SuperscriptBox["R", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["R", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["R", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], 
      ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["R", "2"], "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["R", "4"]}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["y", "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.9308064627925034`*^9, 3.930806518131496*^9}, {
  3.930806791648809*^9, 3.930806803429379*^9}, {3.931523956039588*^9, 
  3.931523993426259*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[7]:=",ExpressionUUID->"64b7c680-b3dd-4ccc-b5db-2105c74e4111"]
}, Closed]],

Cell[CellGroupData[{

Cell["Near-Field Solution", "Subsection",
 CellChangeTimes->{{3.932287453156816*^9, 3.932287464513804*^9}, {
  3.932287545968932*^9, 
  3.932287551490734*^9}},ExpressionUUID->"f430cee3-2037-48fc-918b-\
f59f60981f6f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0near", "[", "z_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["R", "4"], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", "z"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"R", "+", 
          RowBox[{
           SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["R", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["R", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{
                    SuperscriptBox["R", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{"2", " ", "a", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{
                   SuperscriptBox["R", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["R", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["R", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["R", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["R", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", 
             RowBox[{
              SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", 
             RowBox[{
              SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"R", "+", 
           RowBox[{
            SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["R", "8"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["R", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"R", "+", 
           RowBox[{
            SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "a"}]}], ")"}], " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["R", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["R", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["R", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g0near", "[", "z_", "]"}], ":=", 
  FractionBox["4", 
   RowBox[{"4", "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"R", "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["R", "3"]}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", "z"}]}], ")"}], "6"]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["R", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}], ")"}], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        RowBox[{"2", " ", "a", " ", 
         SuperscriptBox["R", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["R", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"R", "+", 
         RowBox[{
          SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["R", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], 
       ")"}]}]]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h0near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"R", "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "3"]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", "z"}]}], ")"}], "6"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["R", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}]}], ")"}], " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["R", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["R", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"R", "+", 
          RowBox[{
           SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w0near", "[", "z_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", 
             RowBox[{
              SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", 
             RowBox[{
              SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "4"]}], "-", 
         RowBox[{
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"a", " ", 
              SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Gamma]"}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["R", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", 
             RowBox[{
              SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"a", " ", 
              SuperscriptBox["R", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{
             SuperscriptBox["R", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["R", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"R", "+", 
             RowBox[{
              SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "a"}]}], ")"}], " ", 
             SuperscriptBox["R", "2"]}], "+", 
            RowBox[{"2", " ", "a", " ", 
             SuperscriptBox["R", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["R", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["R", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"]}], "+", "\[Gamma]"}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0near", "[", "z_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["R", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}], " ", "z", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", "z"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"R", "+", 
        RowBox[{
         SuperscriptBox["R", "3"], " ", "z"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["R", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], 
      ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0near", "[", "z_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["R", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", "z"}]}], ")"}], "2"]}]]}]}]}], "Input",\

 CellChangeTimes->{{3.93081532893567*^9, 3.930815381405254*^9}, {
  3.931524019374236*^9, 3.931524056010468*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[13]:=",ExpressionUUID->"b0a6c780-3b5a-4c93-85aa-320206727ad0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"O", "(", 
   SuperscriptBox["\[Epsilon]", "1"], ")"}], 
  TraditionalForm]],ExpressionUUID->"d64f8586-c440-4b47-b6ae-5ec047b4c201"]], \
"Section",
 CellChangeTimes->{{3.9242752941379213`*^9, 3.924275311240206*^9}, {
  3.9307574186732187`*^9, 3.9307574195502*^9}, {3.9322698582233353`*^9, 
  3.9322698620659447`*^9}},ExpressionUUID->"a16aca94-23aa-4060-bb17-\
31a00526c260"],

Cell[CellGroupData[{

Cell["Far-Field Solution", "Subsection",
 CellChangeTimes->{{3.932269925700657*^9, 3.932269935213204*^9}, 
   3.9322700380117197`*^9},ExpressionUUID->"b5fce6a0-9b80-4ae3-aa4e-\
30eda2c7b381"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]10far", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"]}]]}]], "Input",
 CellChangeTimes->{{3.932287799256569*^9, 3.93228780261658*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[19]:=",ExpressionUUID->"ca995c09-beae-4bcd-a56e-0245e623da4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]12far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}], "2"]]}]], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[20]:=",ExpressionUUID->"f8286c2b-256e-4881-8639-d64d47d64b15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]14far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "\[Gamma]"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"10", "+", 
       RowBox[{"3", " ", "\[Gamma]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], "2"]}]}], 
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[21]:=",ExpressionUUID->"167d3061-90a8-42fb-90db-86c724330876"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]16far", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         SuperscriptBox["r", "3"]}], ")"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"3", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"40", "+", 
            RowBox[{"45", " ", "\[Gamma]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"61", "+", 
            RowBox[{"62", " ", "\[Gamma]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"97", " ", "\[Gamma]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], "3"], " ", "\[Gamma]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Gamma]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"42", "+", 
            RowBox[{"51", " ", "\[Gamma]"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"66", "+", 
            RowBox[{"63", " ", "\[Gamma]"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"114", "+", 
            RowBox[{"79", " ", "\[Gamma]"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             SuperscriptBox["r", "3"]}], ")"}], "2"], " ", "\[Gamma]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "3"], " ", "\[Gamma]", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}]}], "]"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[22]:=",ExpressionUUID->"ca4d67b2-c4a0-42e5-8ead-9203769a1763"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]18far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"7", " ", "\[Gamma]"}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"18", "+", 
             RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], "3"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "2"]]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], "3"]}]], 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{
          SuperscriptBox["r", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"120", "+", 
            RowBox[{"130", " ", "\[Gamma]"}], "+", 
            RowBox[{"19", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"216", "+", 
            RowBox[{"162", " ", "\[Gamma]"}], "+", 
            RowBox[{"19", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"312", "+", 
            RowBox[{"292", " ", "\[Gamma]"}], "+", 
            RowBox[{"38", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             SuperscriptBox["r", "3"]}], ")"}], "2"], " ", "\[Gamma]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}]}],
      "+", 
     FractionBox[
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"19", " ", "\[Gamma]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"15", " ", "\[Gamma]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", "\[Gamma]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}]}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}]], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "4"], "+", 
         RowBox[{"6", " ", "\[Gamma]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", "\[Gamma]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
         RowBox[{"12", " ", "\[Gamma]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox["1", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}]]}], "]"}]}]}], ")"}]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          SuperscriptBox["r", "3"]}], ")"}], "4"]], "3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"28", "+", 
           RowBox[{"21", " ", "\[Gamma]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[Gamma]"}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"35", " ", "\[Gamma]"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"43", " ", "\[Gamma]"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", "\[Gamma]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1485", "+", 
           RowBox[{"600", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Gamma]", "3"]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"2342", "-", 
              RowBox[{"48", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "10"], " ", 
         RowBox[{"(", 
          RowBox[{"335", "+", 
           RowBox[{"176", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Gamma]", "3"]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"614", "-", 
              RowBox[{"16", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1319", "+", 
           RowBox[{"280", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Gamma]", "3"]}], "-", 
           RowBox[{"2", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "709"}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"2285", "+", 
           RowBox[{"688", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Gamma]", "3"]}], "-", 
           RowBox[{"6", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "509"}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["r", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"33", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Gamma]"}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"9", " ", "\[Gamma]"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Gamma]", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "4"], " ", "\[Gamma]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"4", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"304", "+", 
           RowBox[{"141", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Gamma]", "3"]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"499", "+", 
              RowBox[{"16", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1996", "+", 
           RowBox[{"671", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Gamma]", "3"]}], "+", 
           RowBox[{"3", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"899", "+", 
              RowBox[{"32", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1260", "+", 
           RowBox[{"349", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Gamma]", "3"]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"1431", "+", 
              RowBox[{"64", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "10"], " ", 
         RowBox[{"(", 
          RowBox[{"1296", "+", 
           RowBox[{"519", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Gamma]", "3"]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"1947", "+", 
              RowBox[{"64", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[23]:=",ExpressionUUID->"8ce4fd09-0ace-4129-9e6d-5e152067c49c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field Solution", "Subsection",
 CellChangeTimes->{{3.932269925700657*^9, 3.932269941905165*^9}, 
   3.932270040197859*^9},ExpressionUUID->"097617dd-5b4f-48ca-8a80-\
252c7d228606"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]10int", "[", "y_", "]"}], ":=", "1"}]], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[24]:=",ExpressionUUID->"72cb031d-b8fe-4d50-8ae6-b832da197c22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]12int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], "-", 
   SuperscriptBox["y", "2"], "-", 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}]}]}]], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[25]:=",ExpressionUUID->"548d706c-48f1-47f0-8c5e-f0d9dc527efe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]14int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     SuperscriptBox["y", "6"], "-", 
     RowBox[{"8", " ", "\[Gamma]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", "\[Gamma]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[26]:=",ExpressionUUID->"2f9637a4-03c0-40cd-9cac-dbe7a9df53b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]16int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], 
   RowBox[{"(", 
    RowBox[{"228", "-", 
     RowBox[{"252", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"102", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"78", " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["y", "10"]}], "+", 
     RowBox[{"288", " ", "\[Gamma]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]"}], "-", 
     RowBox[{"327", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "4"], " ", "\[Gamma]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Gamma]"}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["y", "6"], " ", "\[Gamma]"}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"87", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"5", " ", "\[Gamma]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "3"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"5", " ", "\[Gamma]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"], " ", "\[Gamma]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[Gamma]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"28", "+", 
           RowBox[{"6", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"11", " ", "\[Gamma]"}], "+", 
           SuperscriptBox["\[Gamma]", "2"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"34", "+", 
           RowBox[{"35", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"82", "+", 
           RowBox[{"83", " ", "\[Gamma]"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", "\[Gamma]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"24", " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[27]:=",ExpressionUUID->"82ebe89f-b647-46f0-a18a-63b8e26f4977"]
}, Closed]],

Cell[CellGroupData[{

Cell["Near-Field Solution", "Subsection",
 CellChangeTimes->{{3.932269925700657*^9, 3.932269948326253*^9}, 
   3.9322700421187353`*^9},ExpressionUUID->"d46640bb-eb7d-45e8-8f45-\
95575bdf77be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]10near", "[", "z_", "]"}], ":=", "1"}]], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[28]:=",ExpressionUUID->"eaaf606b-747e-44d4-9c41-c6a3356ec767"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]12near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "3"}], "-", 
   FractionBox[
    SuperscriptBox["\[Pi]", "2"], "6"], "-", 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}], "-", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", 
      FractionBox["z", "\[Gamma]"]}]}], "]"}]}]}]], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[29]:=",ExpressionUUID->"3dfef787-69e8-456e-9de4-3e7c16e52063"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPhi]14near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["z", 
         RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}], "+", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", 
         FractionBox["z", "\[Gamma]"]}]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["\[Gamma]", 
         RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}], "+", 
      RowBox[{
       FractionBox["1", "6"], 
       RowBox[{"Log", "[", 
        FractionBox["z", "\[Gamma]"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["z", 
          RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["3", "16"], 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "4"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       SuperscriptBox[
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", 
           FractionBox["z", "\[Gamma]"]}]}], "]"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"], 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["z", 
          RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", 
          FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "6"], 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["23", "4"], "+", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "6"], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[Gamma]"}], "4"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["39", "8"], "-", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "12"], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[Gamma]"}], "8"], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], ")"}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", "+", 
        RowBox[{"7", " ", "\[Gamma]"}], "+", 
        SuperscriptBox["\[Gamma]", "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]], "+", "12", "+", 
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], "3"], "+", 
      FractionBox[
       RowBox[{"7", " ", "\[Gamma]"}], "2"], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
   FractionBox[
    RowBox[{"4", "+", 
     RowBox[{"7", " ", "\[Gamma]"}], "+", 
     SuperscriptBox["\[Gamma]", "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]], "+", "15", "-", 
   FractionBox[
    SuperscriptBox["\[Pi]", "4"], "360"], "+", 
   RowBox[{"6", " ", "\[Gamma]"}], "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"23", "+", 
      RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "+", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{3.932270773274803*^9, 3.932270936426388*^9},
 CellLabel->
  "8/10/24 23:28:51 \
In[30]:=",ExpressionUUID->"3ffe9632-2802-4e3f-99b4-b8ac8b368287"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"O", "(", 
   SuperscriptBox["\[Epsilon]", "2"], ")"}], 
  TraditionalForm]],ExpressionUUID->"a551fa40-3021-4b30-ac7e-0a459ac15202"]], \
"Section",
 CellChangeTimes->{{3.930750000912013*^9, 3.930750025269449*^9}, {
  3.930750136456418*^9, 3.930750137854434*^9}, {3.931938294471466*^9, 
  3.931938303805481*^9}, {3.931938803685664*^9, 3.931938806069938*^9}, {
  3.932269899384351*^9, 
  3.932269900295362*^9}},ExpressionUUID->"a7b5538e-9051-4c2a-ac4d-\
55a22c70efdf"],

Cell[CellGroupData[{

Cell["Far-Field Solution", "Subsection",
 CellChangeTimes->{{3.931606602839542*^9, 
  3.931606613937348*^9}},ExpressionUUID->"72c3f045-1c7e-49a5-bb82-\
4e010cc5b1f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f20far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g20far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h20far", "[", "r_", "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"w20far", "[", "r_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A20far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]]}]}], "\n", 
 RowBox[{
  RowBox[{"B20far", "[", "r_", "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.932287838318281*^9, 3.932287846989709*^9}, {
  3.932287905928547*^9, 3.932287908237481*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[31]:=",ExpressionUUID->"da26b61d-9a8f-443c-a4ce-380b03bb18c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f22far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     SuperscriptBox["r", "4"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        SuperscriptBox["r", "3"]}], ")"}], "2"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g22far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]], "-", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "2"]], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"h22far", "[", "r_", "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"w22far", "[", "r_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A22far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["\[Gamma]", "8"], "+", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     SuperscriptBox["r", "4"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "2"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"B22far", "[", "r_", "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.932287925833785*^9, 3.932287926060498*^9}, 
   3.932288102194906*^9, 3.932288133331737*^9, 3.932288172690506*^9, {
   3.93228895568038*^9, 3.93228895584407*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[37]:=",ExpressionUUID->"cc1cf654-2909-4177-930b-67c3da19ff82"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f24far", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}]]}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"5", "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "4"], " ", "\[Gamma]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
   FractionBox[
    RowBox[{"Log", "[", 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "10"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "\[Gamma]"}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"17", "+", "\[Gamma]"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "54"}], "+", 
        RowBox[{"4", " ", "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "37"}], "+", 
        RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g24far", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]]}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"17", "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"3", " ", "\[Gamma]"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"], " ", "\[Gamma]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
   FractionBox[
    RowBox[{"6", "+", 
     RowBox[{"21", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"38", "+", 
        RowBox[{"4", " ", "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"41", "+", 
        RowBox[{"4", " ", "\[Gamma]"}]}], ")"}]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}]}], "\n", 
 RowBox[{
  RowBox[{"h24far", "[", "r_", "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"w24far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["r", "4"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}], 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["r", "4"]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A24far", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}]]}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "-", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", "\[Gamma]"}], "+", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", "\[Gamma]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["r", "2"]], "-", 
      RowBox[{"3", " ", "\[Gamma]"}]}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"41", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"43", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"19", " ", 
             SuperscriptBox["r", "6"]}]}], ")"}], " ", "\[Gamma]"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
          SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"B24far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.932287966180955*^9, 3.932287966403532*^9}, 
   3.932288307162108*^9, 3.932288343697291*^9, {3.932288385814158*^9, 
   3.932288389856935*^9}, 3.932288428669841*^9, {3.93228896451187*^9, 
   3.932288964623852*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[43]:=",ExpressionUUID->"4c501f41-1e3e-4c13-a8c0-1e399f65f667"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f26far", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["8", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]]}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["r", "2"], "-", "\[Gamma]", "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", "\[Gamma]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]], 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "19"}], "-", 
      RowBox[{"90", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"79", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "8"]}], "+", "\[Gamma]", "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "4"], " ", "\[Gamma]"}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["r", "6"], " ", "\[Gamma]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "8"], " ", "\[Gamma]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "3"]}]], 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"92", "+", 
          RowBox[{"26", " ", "\[Gamma]"}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"354", "+", 
             RowBox[{"5", " ", "\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", "\[Gamma]"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"83", "+", 
                RowBox[{"25", " ", "\[Gamma]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"467", "+", 
                RowBox[{"5", " ", "\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"28", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"527", "+", 
                RowBox[{"5", " ", "\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"37", "+", 
                   RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Gamma]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"Zeta", "[", "3", "]"}], "-", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], 
    SuperscriptBox["r", "2"]], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "6"], " ", "\[Gamma]"}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], "+", 
        SuperscriptBox["r", "6"]}], ")"}]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"48", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", "\[Gamma]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"9", "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1002", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}], "-", 
         
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "45"}], "+", 
            SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Gamma]", "3"]}]}], ")"}], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "96"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3354", "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}], "+", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{"777", "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["\[Gamma]", "3"]}]}], ")"}], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"48", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "887"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}], "+", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "435"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Gamma]", "3"]}]}], ")"}], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "96"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5166", "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}], "+", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1287", "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "-", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Gamma]", "3"]}]}], ")"}], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "723"}], "+", 
            SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "\[Gamma]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"843", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Gamma]", "3"]}]}], ")"}], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"36", " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"7", " ", "\[Gamma]"}]}], ")"}], " ", 
       SuperscriptBox["r", "12"]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g26far", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["8", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]}]], 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"29", "+", "\[Gamma]"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"101", "+", 
         RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "\[Gamma]"}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "10"], " ", 
        RowBox[{"(", 
         RowBox[{"19", "+", 
          RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"254", "+", 
          RowBox[{"70", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"96", "+", 
          RowBox[{"25", " ", "\[Gamma]"}], "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"331", "+", 
          RowBox[{"76", " ", "\[Gamma]"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"268", "+", 
          RowBox[{"79", " ", "\[Gamma]"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "+", 
           SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Gamma]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", "\[Gamma]"}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"35", "+", 
         RowBox[{"29", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"260", "+", 
         RowBox[{"97", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"306", "+", 
         RowBox[{"172", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"501", "+", 
         RowBox[{"221", " ", "\[Gamma]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"533", "+", 
         RowBox[{"288", " ", "\[Gamma]"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h26far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "-", "\[Gamma]"}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "4"], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"w26far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Gamma]"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"211", "+", 
        RowBox[{"31", " ", "\[Gamma]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"399", "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "2"]}], "+", 
           RowBox[{"48", " ", "\[Gamma]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"68", "+", 
              RowBox[{"8", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
      "-", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"25", "+", 
           RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"A26far", "[", "r_", "]"}], ":=", 
  RowBox[{"\[Mu]26", "-", 
   RowBox[{
    FractionBox["4", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"2", "-", 
      RowBox[{"5", " ", "\[Gamma]"}], "+", 
      SuperscriptBox["\[Gamma]", "2"], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "\[Gamma]"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]], 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "14"}], "-", 
      RowBox[{"88", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"70", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"5", " ", "\[Gamma]"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["r", "4"], " ", "\[Gamma]"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "6"], " ", "\[Gamma]"}], "-", 
      SuperscriptBox["\[Gamma]", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], 
    RowBox[{"(", 
     RowBox[{"62", "+", 
      RowBox[{"306", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"412", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"242", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"58", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"16", " ", "\[Gamma]"}], "+", 
      RowBox[{"73", " ", 
       SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["r", "4"], " ", "\[Gamma]"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "6"], " ", "\[Gamma]"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "8"], " ", "\[Gamma]"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "2"], " ", "\[Gamma]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"20", " ", 
       SuperscriptBox["r", "4"], " ", "\[Gamma]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["r", "6"], " ", "\[Gamma]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "8"], " ", "\[Gamma]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"2", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Gamma]"}], ")"}], 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", "\[Gamma]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"48", " ", "\[Gamma]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"606", "+", 
            RowBox[{"153", " ", "\[Gamma]"}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "\[Gamma]"}], ")"}], " ", 
                "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "96"}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "\[Gamma]"}], ")"}], " ", 
             "\[Gamma]"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"335", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"87", "+", 
               RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"359", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"55", "-", 
               RowBox[{"6", " ", "\[Gamma]"}]}], ")"}], " ", "\[Gamma]"}], 
            "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "\[Gamma]"}], ")"}], " ", 
                "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "96"}], "+", 
         RowBox[{"2", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"471", "-", 
            RowBox[{"9", " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "\[Gamma]"}], ")"}], " ", 
                "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"144", "-", 
            RowBox[{"3", " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"53", "+", 
               RowBox[{"14", " ", "\[Gamma]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "\[Gamma]"}], ")"}], " ", 
                "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["r", "10"]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"B26far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]], " "}], 
    RowBox[{"96", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{"57", "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"81", "-", 
        RowBox[{"6", " ", "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}]}], "+", 
     RowBox[{"6", " ", "\[Gamma]"}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.9316063629589863`*^9, 3.931606370223526*^9}, {
   3.931934380657453*^9, 3.931934382929468*^9}, {3.932271220312989*^9, 
   3.932271226890163*^9}, {3.932288034156942*^9, 3.93228803995617*^9}, 
   3.932288615671246*^9, 3.93228865839386*^9, 3.932288813245882*^9, {
   3.932288875946479*^9, 3.932288876838966*^9}, 3.932288916746449*^9, {
   3.932288950799062*^9, 3.932288961469501*^9}, {3.932288994387012*^9, 
   3.932289060317368*^9}, 3.932289284359193*^9},
 CellLabel->
  "8/10/24 23:28:51 \
In[49]:=",ExpressionUUID->"f294c1a0-012b-4d04-b439-8887d02d8f8f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field Solution", "Subsection",
 CellChangeTimes->{{3.931606602839542*^9, 
  3.93160662239734*^9}},ExpressionUUID->"46db47fc-7f3b-44af-9e2d-\
0be8b10447a6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f20int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox["y", "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g20int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", "4"]}]}], "\n", 
 RowBox[{
  RowBox[{"h20int", "[", "y_", "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"w20int", "[", "y_", "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"A20int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["1", 
      SuperscriptBox["y", "2"]]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"B20int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], 
    RowBox[{"16", " ", 
     SuperscriptBox["y", "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.932289437353924*^9, 3.932289437491904*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[55]:=",ExpressionUUID->"f7c9c8cb-a306-4d04-ad0d-c9de13a64e30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f22int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", "4"], "-", "\[Gamma]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["y", "4"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g22int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     SuperscriptBox["y", "2"], "+", 
     SuperscriptBox["y", "4"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}]], "+", 
   RowBox[{"Log", "[", 
    RowBox[{
     SuperscriptBox["R", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"h22int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["y", "6"]}]]}]}], "\n", 
 RowBox[{
  RowBox[{"w22int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["y", "12"]}]], 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", "\[Gamma]",
            "-", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"10", "+", 
              RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["y", "6"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "8"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["y", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
     ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"A22int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"], "+", "\[Gamma]"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["y", "2"]}]]}], "\n", 
 RowBox[{
  RowBox[{"B22int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], " ", 
    RowBox[{"(", 
     RowBox[{"19", "+", 
      RowBox[{"2", " ", "\[Gamma]"}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["y", "2"]}]]}]}], "Input",
 CellChangeTimes->{{3.932289427463983*^9, 3.932289436193939*^9}, {
  3.932289468486968*^9, 3.932289468719358*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[61]:=",ExpressionUUID->"7c514daa-6f80-4c6e-98b5-0235bd94afe5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f24int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"64", " ", 
      SuperscriptBox["y", "16"], " ", "\[Gamma]"}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "32"}], " ", 
      SuperscriptBox["y", "12"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["y", "14"]}], "-", "\[Gamma]", "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "-", 
     RowBox[{"33", " ", 
      SuperscriptBox["y", "4"], " ", "\[Gamma]"}], "+", 
     RowBox[{"68", " ", 
      SuperscriptBox["y", "6"], " ", "\[Gamma]"}], "-", 
     RowBox[{"152", " ", 
      SuperscriptBox["y", "8"], " ", "\[Gamma]"}], "+", 
     RowBox[{"204", " ", 
      SuperscriptBox["y", "10"], " ", "\[Gamma]"}], "+", 
     RowBox[{"192", " ", 
      SuperscriptBox["y", "12"], " ", "\[Gamma]"}], "-", 
     RowBox[{"408", " ", 
      SuperscriptBox["y", "14"], " ", "\[Gamma]"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["y", "16"], " ", "\[Gamma]"}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["y", "18"], " ", "\[Gamma]"}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["y", "20"], " ", "\[Gamma]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"66", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"102", " ", 
      SuperscriptBox["y", "6"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"132", " ", 
      SuperscriptBox["y", "8"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"162", " ", 
      SuperscriptBox["y", "10"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"252", " ", 
      SuperscriptBox["y", "12"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox["y", "14"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["y", "16"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     SuperscriptBox["\[Gamma]", "3"], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"33", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["y", "6"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["y", "8"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["y", "10"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["y", "12"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["y", "14"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["y", "6"], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "10"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"29", "+", 
           RowBox[{"13", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"86", "+", 
           RowBox[{"38", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["y", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}], " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["y", "6"], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"3", " ", "\[Gamma]"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["y", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["y", "12"], " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["y", "14"], " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g24int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"64", " ", 
      SuperscriptBox["y", "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"33", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["y", "6"]}], "-", 
     RowBox[{"88", " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"136", " ", 
      SuperscriptBox["y", "10"]}], "+", 
     RowBox[{"688", " ", 
      SuperscriptBox["y", "12"]}], "-", 
     RowBox[{"912", " ", 
      SuperscriptBox["y", "14"]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["y", "16"]}], "+", 
     RowBox[{"160", " ", 
      SuperscriptBox["y", "18"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["y", "20"]}], "+", 
     RowBox[{"2", " ", "\[Gamma]"}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"66", " ", 
      SuperscriptBox["y", "4"], " ", "\[Gamma]"}], "-", 
     RowBox[{"94", " ", 
      SuperscriptBox["y", "6"], " ", "\[Gamma]"}], "+", 
     RowBox[{"88", " ", 
      SuperscriptBox["y", "8"], " ", "\[Gamma]"}], "-", 
     RowBox[{"110", " ", 
      SuperscriptBox["y", "10"], " ", "\[Gamma]"}], "+", 
     RowBox[{"340", " ", 
      SuperscriptBox["y", "12"], " ", "\[Gamma]"}], "-", 
     RowBox[{"400", " ", 
      SuperscriptBox["y", "14"], " ", "\[Gamma]"}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["y", "16"], " ", "\[Gamma]"}], "-", 
     SuperscriptBox["\[Gamma]", "2"], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"33", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"38", " ", 
      SuperscriptBox["y", "6"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"26", " ", 
      SuperscriptBox["y", "10"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["y", "12"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["y", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", "\[Gamma]", 
        "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"26", "+", 
           RowBox[{"6", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"128", " ", 
      SuperscriptBox["y", "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["y", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"h24int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["y", "6"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "18"}], "+", 
      RowBox[{"52", " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["y", "4"]}], "-", 
      RowBox[{"3", " ", "\[Gamma]"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
     ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"w24int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"128", " ", 
      SuperscriptBox["y", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]"}]]}], 
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"48", " ", 
      SuperscriptBox["y", "12"]}], "-", 
     RowBox[{"144", " ", 
      SuperscriptBox["y", "14"]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["y", "16"]}], "+", 
     RowBox[{"2", " ", "\[Gamma]"}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"102", " ", 
      SuperscriptBox["y", "4"], " ", "\[Gamma]"}], "-", 
     RowBox[{"224", " ", 
      SuperscriptBox["y", "6"], " ", "\[Gamma]"}], "+", 
     RowBox[{"418", " ", 
      SuperscriptBox["y", "8"], " ", "\[Gamma]"}], "-", 
     RowBox[{"644", " ", 
      SuperscriptBox["y", "10"], " ", "\[Gamma]"}], "+", 
     RowBox[{"790", " ", 
      SuperscriptBox["y", "12"], " ", "\[Gamma]"}], "-", 
     RowBox[{"1148", " ", 
      SuperscriptBox["y", "14"], " ", "\[Gamma]"}], "+", 
     RowBox[{"1348", " ", 
      SuperscriptBox["y", "16"], " ", "\[Gamma]"}], "-", 
     RowBox[{"644", " ", 
      SuperscriptBox["y", "18"], " ", "\[Gamma]"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["y", "20"], " ", "\[Gamma]"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"204", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"389", " ", 
      SuperscriptBox["y", "6"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"424", " ", 
      SuperscriptBox["y", "8"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"425", " ", 
      SuperscriptBox["y", "10"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"109", " ", 
      SuperscriptBox["y", "12"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"490", " ", 
      SuperscriptBox["y", "14"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"533", " ", 
      SuperscriptBox["y", "16"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"68", " ", 
      SuperscriptBox["y", "18"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"102", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"165", " ", 
      SuperscriptBox["y", "6"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["y", "8"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"219", " ", 
      SuperscriptBox["y", "10"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"142", " ", 
      SuperscriptBox["y", "12"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["y", "14"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"34", " ", 
      SuperscriptBox["y", "16"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["y", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "72"}], " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["y", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}], " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["y", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"7", " ", "\[Gamma]"}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["y", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"65", "+", 
           RowBox[{"23", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["y", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}], " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["y", "12"], " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"288", " ", 
      SuperscriptBox["y", "14"], " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"192", " ", 
      SuperscriptBox["y", "16"], " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"A24int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]"}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"58", " ", "\[Gamma]"}], "-", 
     RowBox[{"70", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["y", "4"], " ", "\[Gamma]"}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["y", "6"], " ", "\[Gamma]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["y", "8"], " ", "\[Gamma]"}], "+", 
     RowBox[{"51", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"44", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "23"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{"8", " ", "\[Gamma]"}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}], " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[Gamma]", "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "\[Gamma]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
     RowBox[{"16", " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"B24int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"128", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}]]}], 
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]], " ", 
   RowBox[{"(", 
    RowBox[{"32", "+", 
     RowBox[{"580", " ", "\[Gamma]"}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"185", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"16", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}], " ", "\[Gamma]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"16", " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"23", "+", 
        RowBox[{"6", " ", "\[Gamma]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"64", " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "-", 
     RowBox[{"64", " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{
  3.9322713979810143`*^9, {3.932289495122513*^9, 3.932289495352912*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[67]:=",ExpressionUUID->"b7cea5d7-d61d-4763-8c9d-4bc7d2d3c8af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f26int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["y", "2"]}], ")"}]}], 
     SuperscriptBox["y", "4"]], "\[Mu]26"}], "+", 
   RowBox[{
    FractionBox["4", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      FractionBox["3", 
       SuperscriptBox["y", "4"]], "-", 
      FractionBox["5", 
       SuperscriptBox["y", "2"]]}], ")"}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "3"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["y", "8"]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"26", "+", 
            RowBox[{"8", " ", "\[Gamma]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"61", "+", 
            RowBox[{"20", " ", "\[Gamma]"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["y", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"88", "+", 
            RowBox[{"29", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["y", "10"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["y", "16"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32", " ", 
       SuperscriptBox["y", "20"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["y", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "-", 
      RowBox[{"25", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["y", "18"], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["y", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"31", "+", 
         RowBox[{"19", " ", "\[Gamma]"}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["y", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"86", "+", 
         RowBox[{"59", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["y", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"92", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"49", "+", 
            RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["y", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"348", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"229", "+", 
            RowBox[{"31", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["y", "14"], " ", 
       RowBox[{"(", 
        RowBox[{"910", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"531", "+", 
            RowBox[{"73", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["y", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         SuperscriptBox["y", "4"]}], ")"}], " ", "\[Gamma]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["y", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["y", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["y", "10"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Zeta", "[", "3", "]"}], "-", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], ")"}]}], 
   "+", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"32", " ", 
       SuperscriptBox["y", "16"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["y", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "-", 
       RowBox[{"132", " ", 
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
       RowBox[{"112", " ", 
        SuperscriptBox["y", "16"], " ", "\[Gamma]"}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["y", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"28", "+", 
          RowBox[{"13", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "61"}], "+", 
          RowBox[{"17", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"48", "+", 
          RowBox[{"23", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "66"}], "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    
    RowBox[{"Log", "[", 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"384", " ", 
      SuperscriptBox["y", "22"], " ", "\[Gamma]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"864", " ", 
       SuperscriptBox["y", "26"], " ", "\[Gamma]"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["y", "28"], " ", "\[Gamma]"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "3"], " ", 
       "\[Gamma]"}], "+", 
      RowBox[{"42", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "3"], " ", 
       "\[Gamma]"}], "-", 
      RowBox[{"219", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "3"], " ", 
       "\[Gamma]"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["y", "24"], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"49", "+", 
         RowBox[{"13", " ", "\[Gamma]"}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["y", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", "\[Gamma]",
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "201"}], "+", 
         RowBox[{"31", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", "\[Gamma]",
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "99"}], "+", 
         RowBox[{"80", " ", "\[Gamma]"}]}], ")"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["y", "10"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", "\[Gamma]",
        " ", 
       RowBox[{"(", 
        RowBox[{"363", "+", 
         RowBox[{"139", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["y", "20"], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"598", "+", 
         RowBox[{"24", " ", "x26"}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"68", "+", 
            SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "\[Gamma]"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["y", "22"], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"114", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"87", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"15", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["y", "14"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"120", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"862", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"445", "+", 
               RowBox[{"33", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"288", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"2340", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"1525", "+", 
               RowBox[{"172", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "48"}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1046"}], "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"197", "+", 
               RowBox[{"310", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["y", "18"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "72"}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3772"}], "-", 
            RowBox[{"96", " ", "x26"}], "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"3", " ", "\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{"302", "+", 
                  RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g26int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["8", "3"], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "3"]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["y", "10"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", "\[Gamma]", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"27", "+", 
         RowBox[{"4", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["y", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"38", "+", 
         RowBox[{"8", " ", "\[Gamma]"}]}], ")"}]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["y", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", 
      SuperscriptBox["y", "12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"48", " ", 
       SuperscriptBox["y", "20"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["y", "18"], " ", 
       RowBox[{"(", 
        RowBox[{"16", "+", 
         RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "28"}], "+", 
         RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["y", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"24", "+", 
         RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"113", "+", 
         RowBox[{"30", " ", "\[Gamma]"}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["y", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "381"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "120"}], "+", "\[Gamma]"}], ")"}], " ", 
          "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["y", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"82", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"73", "+", 
            RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["y", "14"], " ", 
       RowBox[{"(", 
        RowBox[{"260", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"111", "+", 
            RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["y", "12"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], "2"], " ", "\[Gamma]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "6"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Zeta", "[", "3", "]"}], "-", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], ")"}]}], 
   "+", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", " ", 
       SuperscriptBox["y", "12"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["y", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "-", 
       RowBox[{"27", " ", 
        SuperscriptBox["y", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["y", "14"], " ", "\[Gamma]"}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["y", "16"], " ", "\[Gamma]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"61", "+", 
          RowBox[{"10", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["y", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "53"}], "+", 
          RowBox[{"24", " ", "\[Gamma]"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["y", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"154", "+", 
          RowBox[{"43", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "12"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "33"}], "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"70", "+", 
             RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    
    RowBox[{"Log", "[", 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"384", " ", 
      SuperscriptBox["y", "18"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", "\[Gamma]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2112", " ", 
       SuperscriptBox["y", "28"], " ", "\[Gamma]"}], "+", 
      RowBox[{"384", " ", 
       SuperscriptBox["y", "30"], " ", "\[Gamma]"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "3"], " ", 
       "\[Gamma]"}], "-", 
      RowBox[{"45", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "3"], " ", 
       "\[Gamma]"}], "+", 
      RowBox[{"261", " ", 
       SuperscriptBox["y", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "3"], " ", 
       "\[Gamma]"}], "+", 
      RowBox[{"192", " ", 
       SuperscriptBox["y", "26"], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"11", "+", 
         RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["y", "10"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", "\[Gamma]",
        " ", 
       RowBox[{"(", 
        RowBox[{"530", "+", 
         RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["y", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", "\[Gamma]",
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "290"}], "+", 
         RowBox[{"141", " ", "\[Gamma]"}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", "\[Gamma]",
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "269"}], "+", 
         RowBox[{"239", " ", "\[Gamma]"}]}], ")"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["y", "24"], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"609", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"63", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"18", " ", "\[Gamma]"}]}], ")"}], " ", "\[Gamma]"}]}], 
        ")"}]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["y", "22"], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"1405", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"1074", "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"157", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"384", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"3304", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"563", "+", 
               RowBox[{"24", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "32"}], "+", 
         RowBox[{"5", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "320"}], "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"197", "+", 
               RowBox[{"74", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "14"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "192"}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2156"}], "+", 
            RowBox[{"3", " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"139", "+", 
               RowBox[{"96", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["y", "18"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "960"}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"26856", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"27093", "-", 
               RowBox[{"64", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"3987", " ", "\[Gamma]"}], "+", 
               RowBox[{"336", " ", 
                SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["y", "20"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"5938", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"3962", "-", 
               RowBox[{"16", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{"443", "+", 
                  RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"h26int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"128", " ", 
      SuperscriptBox["y", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]"}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"32", "-", 
     RowBox[{"128", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"546", " ", "\[Gamma]"}], "-", 
     RowBox[{"2210", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"1504", " ", 
      SuperscriptBox["y", "4"], " ", "\[Gamma]"}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["y", "6"], " ", "\[Gamma]"}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["y", "8"], " ", "\[Gamma]"}], "+", 
     RowBox[{"217", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"881", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"576", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["y", "6"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "-", 
     RowBox[{"62", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"52", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "4"]}], "+", "\[Gamma]", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "-", 
        RowBox[{"7", " ", "\[Gamma]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}], " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "-", 
     RowBox[{"64", " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"256", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"192", " ", 
      SuperscriptBox["y", "4"], " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"w26int", "[", "y_", "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"]}]]}], "\[Mu]26"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "6"]}]], "x26"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["y", "6"]], "-", 
        FractionBox["2", 
         SuperscriptBox["y", "4"]]}], ")"}], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "3"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
           RowBox[{"7", " ", "\[Gamma]"}], "+", 
           RowBox[{
            SuperscriptBox["y", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"57", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "62"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["y", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}], "-", 
                 RowBox[{"17", " ", "\[Gamma]"}]}], ")"}]}], "+", 
              RowBox[{"22", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["y", "12"]}]], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"384", " ", 
         SuperscriptBox["y", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "-", 
        RowBox[{"75", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
        RowBox[{"186", " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "-", 
        RowBox[{"144", " ", 
         SuperscriptBox["y", "20"], " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"45", "+", 
           RowBox[{"11", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"59", "+", 
           RowBox[{"51", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "18"], " ", 
         RowBox[{"(", 
          RowBox[{"260", "+", 
           RowBox[{"53", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"180", "+", 
           RowBox[{"89", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "16"], " ", 
         RowBox[{"(", 
          RowBox[{"367", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"236", "+", 
              RowBox[{"37", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"1203", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"502", "+", 
              RowBox[{"69", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "14"], " ", 
         RowBox[{"(", 
          RowBox[{"1683", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"821", "+", 
              RowBox[{"111", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["y", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "4"]}]}], ")"}], " ", "\[Gamma]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"22", "-", 
           RowBox[{"56", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["y", "12"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "-", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "2"]}]}], ")"}], " ", "\[Gamma]"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["y", "6"]}]], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"384", " ", 
        SuperscriptBox["y", "18"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"33", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "-", 
        RowBox[{"363", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
        RowBox[{"1410", " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1157", "+", 
           RowBox[{"237", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "511"}], "+", 
           RowBox[{"307", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"995", "+", 
           RowBox[{"422", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "53"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"31", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "14"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1608"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "47"}], "+", 
              RowBox[{"765", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2400"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"835", "+", 
              RowBox[{"927", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4608", " ", 
        SuperscriptBox["y", "24"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"], " ", "\[Gamma]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4320", " ", 
         SuperscriptBox["y", "30"], " ", "\[Gamma]"}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "3"], " ", 
         "\[Gamma]"}], "+", 
        RowBox[{"459", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "3"], " ", 
         "\[Gamma]"}], "-", 
        RowBox[{"3105", " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "3"], " ", 
         "\[Gamma]"}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["y", "28"], " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "83"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "10"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", 
         "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5338"}], "+", 
           RowBox[{"21", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", 
         "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1245"}], "+", 
           RowBox[{"1144", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"], " ", 
         "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2908"}], "+", 
           RowBox[{"1707", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "26"], " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"2478", "+", 
           RowBox[{"128", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"5", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"173", "+", 
              RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2416", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"30176", "+", 
              RowBox[{"5", " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"2993", "+", 
                 RowBox[{"114", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "14"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "896"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16446"}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3411"}], "+", 
                 RowBox[{"3118", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "112"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8824"}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"3542", "+", 
                 RowBox[{"3181", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "24"], " ", 
         RowBox[{"(", 
          RowBox[{"288", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"54652", "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "\[Gamma]"}], ")"}]}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"21067", "+", 
                 RowBox[{"2", " ", "\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"800", "+", 
                    RowBox[{"21", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "22"], " ", 
         RowBox[{"(", 
          RowBox[{"6768", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"864036", "-", 
              RowBox[{"288", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"28", "+", 
                 RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"332366", "+", 
                 RowBox[{"9", " ", "\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2473", "+", 
                    RowBox[{"72", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "20"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10080"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "675414"}], "+", 
              RowBox[{"1152", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", "\[Gamma]"}], ")"}]}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "208513"}], "+", 
                 RowBox[{"36", " ", "\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"337", "+", 
                    RowBox[{"106", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "18"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "26496"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "578340"}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[Gamma]"}], ")"}]}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"7397", "+", 
                 RowBox[{"63", " ", "\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2033", "+", 
                    RowBox[{"322", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"A26int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["y", "2"]]}], ")"}], "\[Mu]26"}], "+", 
   FractionBox["x26", 
    RowBox[{"2", " ", 
     SuperscriptBox["y", "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["4", "3"], "-", 
      FractionBox["2", 
       SuperscriptBox["y", "2"]]}], ")"}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["15", "2"], "+", 
      SuperscriptBox["y", "2"], "+", 
      RowBox[{"2", " ", "\[Gamma]"}], "-", 
      FractionBox[
       RowBox[{"64", "+", 
        RowBox[{"17", " ", "\[Gamma]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "2"]}]]}], ")"}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{"792", "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["y", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{"377", "+", 
          RowBox[{"41", " ", "\[Gamma]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"72", "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"29", "+", 
             RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1008", "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"439", "+", 
             RowBox[{"47", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          SuperscriptBox["y", "4"]}], ")"}], " ", "\[Gamma]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "\[Gamma]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["y", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Zeta", "[", "3", "]"}], "-", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], ")"}]}], 
   "+", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "65"}], "+", 
      RowBox[{"\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"19", "+", 
         RowBox[{"14", " ", "\[Gamma]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"65", "-", 
         RowBox[{"7", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]], 
    RowBox[{"Log", "[", 
     RowBox[{"2", " ", 
      SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"384", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", "\[Gamma]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"288", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1541"}], "+", 
         RowBox[{"1763", " ", 
          SuperscriptBox["y", "2"]}], "-", 
         RowBox[{"606", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["y", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"26", "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            SuperscriptBox["y", "4"]}], ")"}]}]}], ")"}], " ", "\[Gamma]"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "853"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3757", "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["y", "2"]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"93", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"168", " ", 
          SuperscriptBox["y", "6"]}]}], ")"}], " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"425", "-", 
         RowBox[{"650", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"137", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "6"]}]}], ")"}], " ", 
       SuperscriptBox["\[Gamma]", "3"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"B26int", "[", "y_", "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Mu]26", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "2"]}]]}], "+", 
     FractionBox["x26", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", "2"]}]], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]"}], 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "2"]}]], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "48"}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "17"}], "+", 
           RowBox[{"15", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Gamma]"}], ")"}], " ", 
            "\[Gamma]"}]}], ")"}]}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}]], 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "10"}], "+", 
        RowBox[{"29", " ", "\[Gamma]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["y", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "-", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", "\[Gamma]"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["y", "2"]}]], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "291"}], "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "37"}], "+", 
           RowBox[{"114", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"97", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15", "-", 
              RowBox[{"38", " ", "\[Gamma]"}]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}]], 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2304", " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", "\[Gamma]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1440"}], "-", 
        RowBox[{"144", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}], " ", "\[Gamma]"}], 
        "-", 
        RowBox[{"144", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}], " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "144318"}], "+", 
           RowBox[{"288", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[Gamma]"}], ")"}]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "57305"}], "+", 
              RowBox[{"18", " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "161"}], "+", 
                 RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"480", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"46186", "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[Gamma]"}], ")"}]}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"19379", "+", 
                 RowBox[{"6", " ", 
                  RowBox[{"(", 
                   RowBox[{"209", "-", 
                    RowBox[{"2", " ", "\[Gamma]"}]}], ")"}], " ", 
                  "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.931606493279893*^9, 3.931606495448838*^9}, {
   3.931935606123351*^9, 3.931935608315403*^9}, {3.932271389056917*^9, 
   3.9322713961969748`*^9}, {3.932289503002098*^9, 3.9322895033203907`*^9}, 
   3.932289730037166*^9, 3.932290203190587*^9, 3.9322904917219057`*^9, 
   3.932290799282831*^9, 3.9322909853317347`*^9},
 CellLabel->
  "8/10/24 23:28:51 \
In[73]:=",ExpressionUUID->"fa16f615-f8f8-48bb-b90e-1ddff62ab1f3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Near-Field Solution", "Subsection",
 CellChangeTimes->{{3.931606602839542*^9, 
  3.931606631455868*^9}},ExpressionUUID->"852b6204-5157-4321-8edb-\
443e7cefe4f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f20near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", "z", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g20near", "[", "z_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"1", "+", "z", "+", "\[Gamma]"}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h20near", "[", "z_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w20near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "8"]}], " ", 
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]], " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A20near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "z"}], "-", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B20near", "[", "z_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], "16"]}]}]}], "Input",
 CellChangeTimes->{{3.932291028712088*^9, 3.932291055441448*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[79]:=",ExpressionUUID->"059d7d0e-54a7-4780-91e4-fd8fda17acc8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f22near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", "\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", "z"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"6", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         "\[Gamma]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"38", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"5", " ", "z"}]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Gamma]", "4"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"Log", "[", "\[Gamma]", "]"}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{"z", "+", "\[Gamma]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"45", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"12", " ", "\[Gamma]"}]}], ")"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"69", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"99", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "z"}], "+", "\[Gamma]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}]}], 
       ")"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "-", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", 
              FractionBox["z", "\[Gamma]"]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             FractionBox["z", 
              RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g22near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "\[Gamma]"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         FractionBox["z", "\[Gamma]"]}]}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["z", 
         RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}], "-", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "3"], 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}], "-", 
      RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]], 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", "z"}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}], "+", " ", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "12"}], "+", 
     RowBox[{"78", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"2", " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{"42", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"51", " ", "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{"105", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"183", " ", "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{"48", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Gamma]"}], ")"}], 
      "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h22near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "16"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Gamma]"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w22near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", "\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]], 
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "21"}], "+", 
           RowBox[{"8", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "27"}], "+", 
              RowBox[{"16", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"99", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"24", " ", "z"}], "+", 
           RowBox[{"13", " ", "\[Gamma]"}], "+", 
           RowBox[{"48", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}],
         "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "z"}], "+", "\[Gamma]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}]}], 
       ")"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "-", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", 
              FractionBox["z", "\[Gamma]"]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             FractionBox["z", 
              RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A22near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"48", " ", "\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "z"}], "-", 
     RowBox[{"21", " ", "z", " ", "\[Gamma]"}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["z", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["z", "3"], " ", "\[Gamma]"}], "+", 
     RowBox[{"15", " ", "z", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "+", 
     RowBox[{"12", " ", "z", " ", 
      SuperscriptBox["\[Gamma]", "3"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"48", " ", "z", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"96", " ", "z", " ", "\[Gamma]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "z", " ", "\[Gamma]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{"144", " ", "z", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["\[Gamma]", "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{"48", " ", "z", " ", "\[Gamma]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}], "+", 
     RowBox[{"20", " ", "z", " ", "\[Gamma]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}], "+", 
     RowBox[{"48", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"z", " ", "\[Gamma]"}], "-", 
        SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["z", 
         RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}]}], "-", 
     RowBox[{"24", " ", "z", " ", "\[Gamma]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["z", 
         RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["z", 
         RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"48", " ", "z", " ", "\[Gamma]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B22near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]], " ", 
   RowBox[{"(", 
    RowBox[{"19", "+", 
     RowBox[{"4", " ", "z"}], "+", 
     RowBox[{"2", " ", "\[Gamma]"}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.931607251636717*^9, 3.931607254787771*^9}, {
  3.932272162878934*^9, 3.932272164509152*^9}, {3.932291064277871*^9, 
  3.93229109152804*^9}, {3.9322911222113857`*^9, 3.9322911355010767`*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[85]:=",ExpressionUUID->"c8f39841-47d8-41f9-8506-6242a7862fe7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"f24near", "[", "z", "]"}], " ", "has", " ", "not", " ", "been", 
    " ", "fixed"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g24near", "[", "z_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"24", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", "z"}]}], ")"}], "2"], " ", "\[Gamma]"}], "+", 
         SuperscriptBox["\[Gamma]", "2"], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["\[Gamma]", "3"]}]}], 
        RowBox[{"2", " ", "\[Gamma]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], "2"]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["z", 
           RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", 
           FractionBox["z", "\[Gamma]"]}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"25", " ", "z"}]}], ")"}], " ", "\[Gamma]"}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Gamma]", "3"]}]}], 
       RowBox[{"4", " ", "\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], "2"]}]], 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"4", " ", "z", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"25", " ", "\[Gamma]"}]}], ")"}]}]}], 
       RowBox[{"4", " ", "\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], "2"]}]], 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"192", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"12", " ", "z", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"19", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"24", " ", "\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], "2"]}]], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"88", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "48"}], "+", 
           RowBox[{"92", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17"}], "+", 
              RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], "2"]}]], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"8", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "z"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17"}], "+", 
              RowBox[{"22", " ", "z"}]}], ")"}]}]}], ")"}], " ", "\[Gamma]"}],
         "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"18", " ", "z"}]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Gamma]", "3"]}]}], 
       RowBox[{"16", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], "2"]}]], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"96", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "396"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"181", "+", 
           RowBox[{"320", " ", "z"}]}], ")"}]}], "-", 
        RowBox[{"657", " ", "\[Gamma]"}], "+", 
        RowBox[{"12", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"133", "+", 
           RowBox[{"435", " ", "z"}]}], ")"}], " ", "\[Gamma]"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"239", "+", 
           RowBox[{"390", " ", "z"}]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{"339", " ", 
         SuperscriptBox["\[Gamma]", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"28", " ", "z", " ", "\[Gamma]"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"17", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"28", " ", "z", " ", "\[Gamma]"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"17", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"96", " ", 
          SuperscriptBox["z", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"10", "+", 
            RowBox[{"49", " ", "\[Gamma]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"2", " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"32", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "30"}], "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "47"}], "+", 
                  RowBox[{"34", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"192", " ", "\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", "\[Gamma]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3600", " ", 
         SuperscriptBox["z", "6"], " ", "\[Gamma]"}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["z", "5"], " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"29", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "3"], " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "556"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"15", " ", "\[Gamma]"}]}], ")"}]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "59"}], "+", 
              RowBox[{"816", " ", "\[Gamma]"}], "+", 
              RowBox[{"706", " ", 
               SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "168"}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"600", "+", 
              RowBox[{"88", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"3201", " ", "\[Gamma]"}], "+", 
              RowBox[{"3342", " ", 
               SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Gamma]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"48", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "29"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "183"}], "+", 
                 RowBox[{"5", " ", "\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"z", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"96", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"7", " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"436", "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "865"}], "+", 
                 RowBox[{"\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1744"}], "+", 
                    RowBox[{"\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "383"}], "+", 
                    RowBox[{"318", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"144", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"5", " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"11", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"492", "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2655"}], "+", 
                 RowBox[{"\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2501"}], "+", 
                    RowBox[{"\[Gamma]", " ", 
                    RowBox[{"(", 
                    RowBox[{"348", "+", 
                    RowBox[{"1163", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}],
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"f24near", "'"}], "[", "z", "]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"f24near", "[", "z", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], "2"]]}]}], "\n", 
   RowBox[{
    RowBox[{"h24near", "[", "z_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"42", "+", 
       RowBox[{"20", " ", "z"}], "+", 
       RowBox[{"9", " ", "\[Gamma]"}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"w24near", "[", "z_", "]"}], ":=", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "72"}], " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"30", "+", 
             RowBox[{"31", " ", "\[Gamma]"}]}], ")"}]}], "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"11", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"37", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{"16", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox["z", 
             RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", 
             FractionBox["z", "\[Gamma]"]}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"4", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15"}], "+", "\[Gamma]"}], ")"}]}], "-", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"37", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"8", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", 
           FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"48", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"3", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", 
                RowBox[{"37", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
           "\[Gamma]"}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Gamma]", "3"]}]}], 
         RowBox[{"96", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"4", " ", "z", " ", "\[Gamma]"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", 
           FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", "\[Gamma]"}], "+", 
            RowBox[{"7", " ", "z", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "+", 
            SuperscriptBox["\[Gamma]", "3"]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"384", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "768"}], " ", 
           SuperscriptBox["z", "3"]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"99", "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "353"}], "+", 
                RowBox[{"63", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "+", 
                   RowBox[{"8", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"11", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", "\[Gamma]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "147"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "9"}], "+", 
                RowBox[{"148", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"894", "+", 
                RowBox[{"733", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"1674", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["\[Gamma]", "3"]}], "+", 
          RowBox[{"249", " ", 
           SuperscriptBox["\[Gamma]", "4"]}], "+", 
          RowBox[{"48", " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             RowBox[{"132", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"11", " ", "\[Gamma]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", 
                RowBox[{"37", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"384", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"16", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}], " ", 
           "\[Gamma]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "828"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"8", " ", "z"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"527", "+", 
                RowBox[{"2", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1103", "+", 
                   RowBox[{"60", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"161", "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"32", " ", "z"}]}], ")"}]}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"2754", "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "621"}], "+", 
                   RowBox[{"188", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["\[Gamma]", "3"]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1515"}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{"995", "+", 
                RowBox[{"41", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Gamma]", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "503"}], "+", 
             RowBox[{"284", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["\[Gamma]", "5"]}], "+", 
          RowBox[{"426", " ", 
           SuperscriptBox["\[Gamma]", "6"]}], "+", 
          RowBox[{"48", " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", 
                RowBox[{"12", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "+", 
                   RowBox[{"6", " ", "z"}]}], ")"}], " ", "\[Gamma]"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"99", "+", 
                   RowBox[{"46", " ", "z"}]}], ")"}], " ", 
                 SuperscriptBox["\[Gamma]", "2"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Gamma]", "3"]}], "+", 
                RowBox[{"24", " ", "\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
               ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "36"}], " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"57", "+", 
                   RowBox[{"16", " ", "\[Gamma]"}]}], ")"}]}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"60", "+", 
                   RowBox[{"44", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"f24near", "[", "z", "]"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]]}], ")"}]}]}], 
   "\n", 
   RowBox[{
    RowBox[{"A24near", "[", "z_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Gamma]", "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"11", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
        RowBox[{"4", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["z", 
           RowBox[{"z", "+", "\[Gamma]"}]]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", 
           FractionBox["z", "\[Gamma]"]}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Gamma]", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"2", " ", "\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", 
          RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}]], 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "+", 
           RowBox[{"26", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"13", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], " ", 
            "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"8", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
       RowBox[{"24", " ", "\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["z", "2"], "-", 
        SuperscriptBox["\[Gamma]", "2"]}], 
       RowBox[{
        RowBox[{"4", " ", "z"}], "+", 
        RowBox[{"2", " ", "\[Gamma]"}]}]], 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"96", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"3", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Gamma]"}], ")"}]}], "-", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"66", "+", 
           RowBox[{"176", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"21", " ", "\[Gamma]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              RowBox[{"2", " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"73", "+", 
                 RowBox[{"12", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"279", "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"122", "+", 
                 RowBox[{"79", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"48", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", 
           RowBox[{"3", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}]}]], "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", "z"}], "-", 
        RowBox[{"4", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"36", " ", "z"}]}], ")"}], " ", "\[Gamma]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "288"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "z", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"191", "+", 
              RowBox[{"2", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"17", " ", "z"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"345", "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"96", " ", "z"}]}], ")"}]}], "+", 
           RowBox[{"6", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"321", "+", 
              RowBox[{"z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15"}], "+", 
                 RowBox[{"92", " ", "z"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "3"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"909", "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"9", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              RowBox[{"17", " ", "z"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "4"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"33", " ", "z"}]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "5"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Gamma]", "6"]}], "+", 
        RowBox[{"48", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["z", "2"], " ", "\[Gamma]"}], "+", 
              RowBox[{
               SuperscriptBox["\[Gamma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "z"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9"}], "+", 
                 RowBox[{"5", " ", "z"}]}], ")"}], " ", "\[Gamma]"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"f24near", "[", "z", "]"}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "z"}], "+", "\[Gamma]"}], ")"}]}]]}]}], "\n", 
   RowBox[{
    RowBox[{"B24near", "[", "z_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"384", " ", 
        SuperscriptBox["\[Gamma]", "2"]}]]}], 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"96", " ", "\[Gamma]"}], "+", 
       RowBox[{"192", " ", "z", " ", "\[Gamma]"}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "z", " ", "\[Gamma]"}], "+", 
       RowBox[{"1884", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", 
       RowBox[{"456", " ", "z", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", 
       RowBox[{"507", " ", 
        SuperscriptBox["\[Gamma]", "3"]}], "+", 
       RowBox[{"48", " ", "z", " ", 
        SuperscriptBox["\[Gamma]", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Gamma]", "4"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"25", "+", 
          RowBox[{"4", " ", "z"}], "+", 
          RowBox[{"5", " ", "\[Gamma]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
       RowBox[{"192", " ", "z", " ", "\[Gamma]", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Gamma]", "3"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}], "-", 
       RowBox[{"96", " ", "z", " ", "\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}], "-", 
       RowBox[{"192", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", 
           FractionBox["z", "\[Gamma]"]}]}], "]"}]}], "-", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9322911524528913`*^9, 3.932291159885192*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[91]:=",ExpressionUUID->"326760c6-772a-4aea-bba3-c8c8641c146a"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"O", "(", 
   SuperscriptBox["\[Epsilon]", "3"], ")"}], 
  TraditionalForm]],ExpressionUUID->"deb27a92-6c76-4191-9a6e-df71f24ffb0a"]], \
"Section",
 CellChangeTimes->{{3.9242752941379213`*^9, 3.924275311240206*^9}, {
   3.931939814377449*^9, 3.931939814665381*^9}, {3.931959081621159*^9, 
   3.931959083185453*^9}, {3.931959399489474*^9, 3.93195940064791*^9}, 
   3.9322724141973963`*^9},ExpressionUUID->"f5fb0837-e019-48d6-b18c-\
726e075ac1dd"],

Cell[CellGroupData[{

Cell["Far-Field Solution", "Subsection",
 CellChangeTimes->{{3.932269925700657*^9, 3.932269935213204*^9}, 
   3.9322700380117197`*^9},ExpressionUUID->"c602c362-0999-4d55-b2d3-\
b555c4dbb234"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]30far", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]32far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "5"}], "+", 
    SuperscriptBox["r", "2"], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]34far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"48", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{"36", "+", 
     RowBox[{"312", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"252", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"59", " ", 
      SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"114", " ", 
      SuperscriptBox["r", "4"], " ", "\[Gamma]"}], "+", 
     RowBox[{"87", " ", 
      SuperscriptBox["r", "6"], " ", "\[Gamma]"}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["r", "8"], " ", "\[Gamma]"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"16", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}]}], "+", "\[Gamma]"}], 
       ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"54", "+", 
        RowBox[{"15", " ", "\[Gamma]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"34", "+", 
           RowBox[{"27", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", "\[Gamma]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]36far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"44", "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", "\[Gamma]"}], ")"}]}], "+", "\[Gamma]"}], 
      ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], "3"]}], 
    RowBox[{"12", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"6", " ", "\[Gamma]"}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"43", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"61", "+", 
            RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"67", "+", 
            RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"537", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"253", "+", 
            RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "192"}], "-", 
       RowBox[{"2563", " ", "\[Gamma]"}], "-", 
       RowBox[{"723", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "-", 
       RowBox[{"234", " ", 
        SuperscriptBox["\[Gamma]", "3"]}], "-", 
       RowBox[{"24", " ", "\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{"41", "+", 
          RowBox[{"27", " ", "\[Gamma]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"1152", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["r", "4"]}], ")"}]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"6", " ", "\[Gamma]"}], "+", 
       RowBox[{
        SuperscriptBox["r", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"49", "+", 
             RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"58", "+", 
             RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"82", "+", 
             RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "+", 
           SuperscriptBox["r", "3"]}], ")"}], "2"], " ", "\[Gamma]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], " ", 
     
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}]}], "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}]]}], "]"}]}], ")"}]}], 
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1152", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"], " ", "\[Gamma]"}]], 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       SuperscriptBox["r", "2"]]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"576", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "4"]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{"84", "+", 
         RowBox[{"1478", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"2168", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"2343", " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"1514", " ", 
          SuperscriptBox["r", "8"]}], "+", 
         RowBox[{"377", " ", 
          SuperscriptBox["r", "10"]}]}], ")"}], " ", "\[Gamma]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1440", "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"43109", "+", 
            RowBox[{"66111", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"55095", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"17693", " ", 
             SuperscriptBox["r", "6"]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r", "2"]}], ")"}], "3"]}]}], ")"}]}]}], ")"}],
        " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"743", "+", 
         RowBox[{"383", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Gamma]", "3"]}], "-", 
      RowBox[{"234", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox["\[Gamma]", "4"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          SuperscriptBox["r", "3"]}], ")"}], "2"], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"307", "+", 
               RowBox[{"271", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}], " ", 
             "\[Gamma]"}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"48", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1152", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", "\[Gamma]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "432"}], " ", "\[Gamma]"}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"6672", "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
         RowBox[{"8467", " ", "\[Gamma]"}], "+", 
         RowBox[{"723", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"234", " ", 
          SuperscriptBox["\[Gamma]", "3"]}]}], ")"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "3"], " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"48", "-", 
         RowBox[{"19", " ", "\[Gamma]"}], "+", 
         RowBox[{"27", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"96", "+", 
            RowBox[{"44", " ", "\[Gamma]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"432", "+", 
            RowBox[{"265", " ", "\[Gamma]"}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"1152", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          SuperscriptBox["r", "3"]}], ")"}], "4"], " ", "\[Gamma]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["r", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"576", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"21299", "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"2067", " ", 
          SuperscriptBox["\[Gamma]", "3"]}], "+", 
         RowBox[{"234", " ", 
          SuperscriptBox["\[Gamma]", "4"]}], "-", 
         RowBox[{"48", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "383"}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"192", "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"7171", "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"1809", " ", 
          SuperscriptBox["\[Gamma]", "3"]}], "+", 
         RowBox[{"390", " ", 
          SuperscriptBox["\[Gamma]", "4"]}], "-", 
         RowBox[{"8", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2733"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"768", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"30817", "+", 
            RowBox[{"288", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"2937", " ", 
          SuperscriptBox["\[Gamma]", "3"]}], "+", 
         RowBox[{"390", " ", 
          SuperscriptBox["\[Gamma]", "4"]}], "-", 
         RowBox[{"8", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3285"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"192", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1152", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"73309", "+", 
            RowBox[{"672", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"6681", " ", 
          SuperscriptBox["\[Gamma]", "3"]}], "+", 
         RowBox[{"1170", " ", 
          SuperscriptBox["\[Gamma]", "4"]}], "-", 
         RowBox[{"12", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4993"}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"192", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"1728", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"80849", "+", 
            RowBox[{"768", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"7701", " ", 
          SuperscriptBox["\[Gamma]", "3"]}], "+", 
         RowBox[{"1170", " ", 
          SuperscriptBox["\[Gamma]", "4"]}], "-", 
         RowBox[{"12", " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5555"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"288", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.932291302719067*^9, 3.932291302913553*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[96]:=",ExpressionUUID->"c043a06f-0c3c-4278-a973-698c83a9f25d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field Solution", "Subsection",
 CellChangeTimes->{{3.932269925700657*^9, 3.932269935213204*^9}, 
   3.9322700380117197`*^9, {3.932272487097822*^9, 
   3.932272489796936*^9}},ExpressionUUID->"1f6d90fa-0e45-462d-b541-\
59866a4ed6a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]30int", "[", "y_", "]"}], ":=", 
  FractionBox["1", "8"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]32int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]34int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"48", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "240"}], "+", 
     RowBox[{"78", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"126", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["y", "6"]}], "-", 
     RowBox[{"215", " ", "\[Gamma]"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"59", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"96", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}]}], "]"}], "2"]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"5", " ", "\[Gamma]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"18", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{"25", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.932291315710094*^9, 3.932291315841109*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[100]:=",ExpressionUUID->"2ebec9ca-1c31-4a28-b2f7-5112c0f12f48"]
}, Closed]],

Cell[CellGroupData[{

Cell["Near-Field Solution", "Subsection",
 CellChangeTimes->{{3.932269925700657*^9, 3.932269935213204*^9}, 
   3.9322700380117197`*^9, {3.932272491596843*^9, 
   3.932272492467128*^9}},ExpressionUUID->"ec30f7f9-cdc6-4e45-b8e4-\
d61424ea09f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]30near", "[", "z_", "]"}], ":=", 
  FractionBox["1", "8"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]32near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"16", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", "z", " ", "\[Gamma]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"24", "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "\[Gamma]"}], "+", 
        RowBox[{"12", " ", "z", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "\[Gamma]"}], ")"}]}], "]"}]}]}], ")"}]}], "-", 
     
     RowBox[{"4", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "\[Gamma]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Gamma]"}], "+", 
        RowBox[{"3", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}], "+", 
     RowBox[{"6", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["z", "\[Gamma]"]}]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.932291324278464*^9, 3.932291324448551*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[103]:=",ExpressionUUID->"3bbd58c6-3506-465d-b5ae-f5bdbeb1a14e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"O", "(", 
   SuperscriptBox["\[Epsilon]", "4"], ")"}], 
  TraditionalForm]],ExpressionUUID->"08ac2d4b-ea36-4d33-92b1-701fa86f1424"]], \
"Section",
 CellChangeTimes->{{3.9242752941379213`*^9, 3.924275311240206*^9}, {
   3.931939814377449*^9, 3.931939814665381*^9}, {3.931959081621159*^9, 
   3.931959083185453*^9}, {3.932194599196506*^9, 3.932194606332245*^9}, 
   3.932272416057522*^9},ExpressionUUID->"b52368cf-debc-45a8-b2de-\
69556012dbbc"],

Cell[CellGroupData[{

Cell["Far-Field Solution", "Subsection",
 CellChangeTimes->{{3.931606602839542*^9, 
  3.931606613937348*^9}},ExpressionUUID->"dbbb4936-7cc6-4a2b-9370-\
ec4e6db6d4ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f40far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["r", "4"], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g40far", "[", "r_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h40far", "[", "r_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w40far", "[", "r_", "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"A40far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     SuperscriptBox["r", "4"]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\n", 
 RowBox[{
  RowBox[{"B40far", "[", "r_", "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.932291383252468*^9, 3.932291401447212*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[105]:=",ExpressionUUID->"e55ec3ce-6755-4707-8237-72d28b90fc16"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f42far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"36", "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"71", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"29", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], "+", 
        SuperscriptBox["r", "6"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}]}], 
    RowBox[{"576", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g42far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}]}], "\n", 
 RowBox[{
  RowBox[{"h42far", "[", "r_", "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"w42far", "[", "r_", "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"A42far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1152", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "10"], " ", "\[Gamma]"}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "29"}], "+", 
        RowBox[{"36", " ", "\[Gamma]"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "92"}], "+", 
        RowBox[{"54", " ", "\[Gamma]"}]}], ")"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"B42far", "[", "r_", "]"}], ":=", "0"}]}], "Input",
 CellChangeTimes->{{3.932291443042527*^9, 3.9322914432063107`*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[111]:=",ExpressionUUID->"2e5cce6f-bfea-473c-be07-2624c83be3f1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f44far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3456", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{"864", "+", 
     RowBox[{"1746", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"3732", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"14687", " ", 
      SuperscriptBox["r", "6"]}], "-", 
     RowBox[{"16270", " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"8357", " ", 
      SuperscriptBox["r", "10"]}], "-", 
     RowBox[{"1728", " ", 
      SuperscriptBox["r", "12"]}], "-", 
     RowBox[{"54", " ", "\[Gamma]"}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]"}], "-", 
     RowBox[{"234", " ", 
      SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "+", 
     RowBox[{"432", " ", 
      SuperscriptBox["r", "4"], " ", "\[Gamma]"}], "+", 
     RowBox[{"720", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", "\[Gamma]"}], "+", 
     RowBox[{"2343", " ", 
      SuperscriptBox["r", "6"], " ", "\[Gamma]"}], "+", 
     RowBox[{"720", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", "\[Gamma]"}], "+", 
     RowBox[{"3048", " ", 
      SuperscriptBox["r", "8"], " ", "\[Gamma]"}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "8"], " ", "\[Gamma]"}], "+", 
     RowBox[{"1533", " ", 
      SuperscriptBox["r", "10"], " ", "\[Gamma]"}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "10"], " ", "\[Gamma]"}], "+", 
     RowBox[{"216", " ", 
      SuperscriptBox["r", "12"], " ", "\[Gamma]"}], "-", 
     RowBox[{"72", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["r", "6"]}], "-", 
        RowBox[{"3", " ", "\[Gamma]"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[Gamma]"}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"216", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"1296", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"2592", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"2160", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"648", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"45", " ", 
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "10"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"4", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"107", "+", 
           RowBox[{"30", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "743"}], "+", 
           RowBox[{"36", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"767", "+", 
           RowBox[{"54", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"432", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", "\[Gamma]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g44far", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"192", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}], 
   RowBox[{"(", 
    RowBox[{"119", "+", 
     RowBox[{"679", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"800", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"432", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"40", " ", "\[Gamma]"}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["r", "4"], " ", "\[Gamma]"}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["r", "6"], " ", "\[Gamma]"}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "8"], " ", "\[Gamma]"}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Gamma]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"48", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Gamma]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"6", " ", "\[Gamma]"}], "-", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"52", "+", "\[Gamma]"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"18", "+", 
           RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"24", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", "\[Gamma]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"h44far", "[", "r_", "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"w44far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]], 
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "36"}], "-", 
     RowBox[{"142", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"169", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"A44far", "[", "r_", "]"}], ":=", 
  RowBox[{"\[Mu]44", "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6912", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
    RowBox[{"(", 
     RowBox[{"108", "-", 
      RowBox[{"846", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"2502", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"3668", " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"2026", " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"338", " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"54", " ", "\[Gamma]"}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]"}], "+", 
      RowBox[{"213", " ", 
       SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "2"], " ", "\[Gamma]"}], "+", 
      RowBox[{"1929", " ", 
       SuperscriptBox["r", "4"], " ", "\[Gamma]"}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "4"], " ", "\[Gamma]"}], "+", 
      RowBox[{"3726", " ", 
       SuperscriptBox["r", "6"], " ", "\[Gamma]"}], "+", 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "6"], " ", "\[Gamma]"}], "+", 
      RowBox[{"2895", " ", 
       SuperscriptBox["r", "8"], " ", "\[Gamma]"}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "8"], " ", "\[Gamma]"}], "+", 
      RowBox[{"831", " ", 
       SuperscriptBox["r", "10"], " ", "\[Gamma]"}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "10"], " ", "\[Gamma]"}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "6"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[Gamma]"}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Gamma]"}], ")"}]}], "-", 
         RowBox[{"3", " ", "\[Gamma]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
      RowBox[{"216", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"1080", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"2592", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"3456", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"2376", " ", 
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"648", " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "-", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["r", "10"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"4", " ", "\[Gamma]"}]}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"53", "+", 
            RowBox[{"6", " ", "\[Gamma]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "581"}], "+", 
            RowBox[{"18", " ", "\[Gamma]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "338"}], "+", 
            RowBox[{"63", " ", "\[Gamma]"}]}], ")"}]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"432", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "4"], " ", "\[Gamma]", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}]}], "]"}]}]}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"B44far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["r", "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.932291453408108*^9, 3.932291453564268*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[117]:=",ExpressionUUID->"1938bac8-58f3-4ed9-88e8-e24a6d4d6df8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field Solution", "Subsection",
 CellChangeTimes->{{3.931606602839542*^9, 
  3.93160662239734*^9}},ExpressionUUID->"408af999-fc72-42ce-a8e3-\
b00fbc0d2950"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f40int", "[", "y_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g40int", "[", "y_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h40int", "[", "y_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w40int", "[", "y_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A40int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "128"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["1", 
      SuperscriptBox["y", "2"]]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B40int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["y", "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.931357525913116*^9, 3.931357562615656*^9}, {
  3.931375683943492*^9, 3.931375691144438*^9}, {3.931513844225436*^9, 
  3.931513853620574*^9}, {3.932043139497362*^9, 3.932043140665811*^9}, {
  3.932043242424938*^9, 3.932043279662052*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[123]:=",ExpressionUUID->"66841ac8-f8df-43b9-a2c5-2f0c42420114"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f42int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "2"]}], "+", "\[Gamma]"}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["y", "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g42int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", "16"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h42int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["y", "6"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w42int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox["y", "12"]}]], 
   SqrtBox[
    RowBox[{"1", "-", "\[Gamma]"}]], " ", 
   RowBox[{"(", 
    RowBox[{"4", "-", 
     RowBox[{"28", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["y", "4"]}], "-", 
     RowBox[{"112", " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"208", " ", 
      SuperscriptBox["y", "8"]}], "-", 
     RowBox[{"72", " ", 
      SuperscriptBox["y", "10"]}], "-", 
     RowBox[{"4", " ", "\[Gamma]"}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["y", "4"], " ", "\[Gamma]"}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["y", "6"], " ", "\[Gamma]"}], "+", 
     RowBox[{"37", " ", 
      SuperscriptBox["y", "8"], " ", "\[Gamma]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["y", "6"]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["y", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A42int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{"10", "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["y", "4"]}], "-", "\[Gamma]", "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", "\[Gamma]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox["y", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B42int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], " ", 
    RowBox[{"(", 
     RowBox[{"141", "+", 
      RowBox[{"16", " ", "\[Gamma]"}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["y", "2"]}]]}]}], "Input",
 CellChangeTimes->{{3.932189829717476*^9, 3.932189883353181*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[129]:=",ExpressionUUID->"383abd60-7d84-4b2e-bd3e-c469b29f1a51"]
}, Closed]],

Cell[CellGroupData[{

Cell["Near-Field Solution", "Subsection",
 CellChangeTimes->{{3.931606602839542*^9, 
  3.931606631455868*^9}},ExpressionUUID->"217303d2-bf50-49d7-b4ce-\
16707aa81a37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f40near", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "z"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "\[Gamma]"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[Gamma]"}], ")"}], " ", "\[Gamma]"}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[Gamma]"}]}], ")"}], " ", "\[Gamma]"}]}], ")"}],
      " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Gamma]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}]}], 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g40near", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{"3", "+", 
    RowBox[{"4", " ", "\[Gamma]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Gamma]"}], ")"}], "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h40near", "[", "z_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w40near", "[", "z_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "z"}], "+", 
          RowBox[{"2", " ", "\[Gamma]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}]}], ")"}]}], 
    RowBox[{"64", " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A40near", "[", "z_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "z", "+", "\[Gamma]"}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z", "+", "\[Gamma]"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}]}], 
    RowBox[{"64", " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", "\[Gamma]"}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B40near", "[", "z_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox[
      RowBox[{"1", "-", "\[Gamma]"}]]}], "256"]}]}]}], "Input",
 CellChangeTimes->{{3.932189964778112*^9, 3.932190016858226*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[135]:=",ExpressionUUID->"7ddf98e3-5218-48d2-8367-7c50a07bcc8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h42near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "64"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.932291813252577*^9, 3.932291819033507*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[141]:=",ExpressionUUID->"ddd8577b-e9b0-4af3-b308-e29dc17ba508"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"O", "(", 
   SuperscriptBox["\[Epsilon]", "5"], ")"}], 
  TraditionalForm]],ExpressionUUID->"c29af443-5495-4c43-a97e-9db63e3c1ef2"]], \
"Section",
 CellChangeTimes->{{3.9242752941379213`*^9, 3.924275311240206*^9}, {
   3.931939814377449*^9, 3.931939814665381*^9}, {3.931959081621159*^9, 
   3.931959083185453*^9}, {3.931959399489474*^9, 3.93195940064791*^9}, {
   3.932269244168375*^9, 3.93226924420922*^9}, 3.932272417555769*^9, {
   3.932272998202615*^9, 
   3.9322729982026567`*^9}},ExpressionUUID->"2d74cb83-ed1a-4617-8a38-\
d8d832823222"],

Cell[CellGroupData[{

Cell["Far-Field Solution", "Subsection",
 CellChangeTimes->{{3.931606602839542*^9, 
  3.931606613937348*^9}},ExpressionUUID->"61e9e9ac-8999-4cb8-bceb-\
b514d7c5f418"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]50far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"55", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "4"]}]}], 
   RowBox[{"2304", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]52far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1091"}], "+", 
    RowBox[{"923", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"562", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"282", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["r", "8"]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "271"}], "-", 
       RowBox[{"275", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["r", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "10"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   RowBox[{"6912", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "6"]}]]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]54far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"69120", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "7"]}]], 
   RowBox[{"(", 
    RowBox[{"187750", "+", 
     FractionBox["16260", 
      SuperscriptBox["r", "2"]], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"17153", "+", 
        RowBox[{"480", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"(", 
       RowBox[{"4450", "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"883", "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}]}], 
       ")"}]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"26438", "+", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"1911", "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"88880", "+", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"5993", "+", 
           RowBox[{"400", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}]}], 
       ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"47560", "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"9931", "+", 
           RowBox[{"600", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"433810", "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"90731", "+", 
           RowBox[{"4800", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}]}], 
       ")"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1171", "+", 
        RowBox[{"168", " ", "\[Gamma]"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", 
           RowBox[{"7", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "89"}], "+", 
           RowBox[{"87", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "500"}], "+", 
           RowBox[{"492", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"2160", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "-", 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"20668", "+", 
        RowBox[{"5679", " ", "\[Gamma]"}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"2081", "+", 
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{"15", "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "10"], " ", 
         RowBox[{"(", 
          RowBox[{"445", "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{"16", "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"16564", "+", 
           RowBox[{"45", " ", 
            RowBox[{"(", 
             RowBox[{"245", "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3448", "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"267", "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"18008", "+", 
           RowBox[{"45", " ", 
            RowBox[{"(", 
             RowBox[{"359", "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Gamma]"}]}], 
          ")"}]}], "+", 
        RowBox[{"432", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"720", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"28", "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], " ", "\[Gamma]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"1440", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], "3"], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox["1", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}]]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.932269283981494*^9, 3.932269288127103*^9}, {
  3.932269334465097*^9, 3.932269334570582*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[142]:=",ExpressionUUID->"4a2557f9-e7b5-43dd-8651-a4630b62f539"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field Solution", "Subsection",
 CellChangeTimes->{{3.931606602839542*^9, 3.931606613937348*^9}, {
  3.932273004082824*^9, 
  3.932273005133533*^9}},ExpressionUUID->"aa667b66-e9ff-4560-8f92-\
25712b08c1f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]50int", "[", "y_", "]"}], ":=", 
  FractionBox["55", "2304"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]52int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1091"}], "-", 
    RowBox[{"813", " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"1626", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}], "]"}]}]}], "6912"]}]}], "Input",\

 CellChangeTimes->{{3.932269336421014*^9, 3.932269347589491*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[145]:=",ExpressionUUID->"33eb6502-faa1-4bb3-87f7-39fd9b868bf0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Near-Field Solution", "Subsection",
 CellChangeTimes->{{3.931606602839542*^9, 3.931606613937348*^9}, {
  3.932273007338994*^9, 
  3.932273007593351*^9}},ExpressionUUID->"17dcfa32-94e1-4216-bd4a-\
55381e077819"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]50near", "[", "z_", "]"}], ":=", 
  FractionBox["55", "2304"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]52near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"13824", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", "\[Gamma]"}], ")"}], "2"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3808", "+", 
           RowBox[{"271", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7264", "+", 
           RowBox[{"271", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"432", "+", 
           RowBox[{"5752", " ", "\[Gamma]"}], "+", 
           RowBox[{"271", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"3252", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "+", "\[Gamma]"}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"36", "+", 
        RowBox[{"271", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"180", " ", "\[Gamma]"}], "+", 
        RowBox[{"415", " ", 
         SuperscriptBox["\[Gamma]", "2"]}], "+", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "90"}], "+", 
           RowBox[{"361", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}]}], "+", 
     RowBox[{"3", " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"271", " ", 
         SuperscriptBox["z", "3"]}], "+", 
        RowBox[{"542", " ", 
         SuperscriptBox["z", "2"], " ", "\[Gamma]"}], "+", 
        RowBox[{"36", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"10", " ", "\[Gamma]"}]}], ")"}]}], "+", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "+", 
           RowBox[{"504", " ", "\[Gamma]"}], "+", 
           RowBox[{"271", " ", 
            SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "2"]}], "+", 
     RowBox[{"108", " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z"}], "+", "\[Gamma]"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"z", "+", "\[Gamma]"}], "\[Gamma]"], "]"}], "3"]}], "+", 
     RowBox[{"1626", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "+", "\[Gamma]"}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["z", "\[Gamma]"]}]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.932269353672176*^9, 3.932269371696769*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[147]:=",ExpressionUUID->"0fa5c3dd-1f10-4505-a45c-7851adfcedc2"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["a", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "n"}], ",", 
     RowBox[{"2", "k"}]}], ")"}]], 
  TraditionalForm]],ExpressionUUID->"cc97bbdf-23ba-461b-85f2-58e12c6bfad7"]], \
"Section",
 CellChangeTimes->{{3.9242752941379213`*^9, 3.924275311240206*^9}, {
  3.931939814377449*^9, 3.931939814665381*^9}, {3.931959081621159*^9, 
  3.931959083185453*^9}, {3.931959399489474*^9, 3.93195940064791*^9}, {
  3.932269244168375*^9, 3.93226924420922*^9}, {3.932272362357747*^9, 
  3.932272364999321*^9}},ExpressionUUID->"3f2bd9fa-d3f4-4c20-a21d-\
82bd403562b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a00", "=", 
   FractionBox[
    RowBox[{"1", "-", "\[Gamma]"}], "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a02", "=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "\[Gamma]", "+", 
      SuperscriptBox["\[Gamma]", "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a04", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], "-", 
    RowBox[{"3", " ", "\[Gamma]"}], "-", 
    FractionBox[
     SuperscriptBox["\[Gamma]", "2"], "4"], "-", 
    FractionBox[
     SuperscriptBox["\[Gamma]", "3"], "8"], "-", 
    RowBox[{"2", " ", "\[Gamma]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a06", "=", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"77", "+", 
      RowBox[{"130", " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Gamma]", "3"]}], "+", 
      SuperscriptBox["\[Gamma]", "4"], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"31", " ", "\[Gamma]"}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}], "+", 
      RowBox[{"64", " ", "\[Gamma]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], "2"]}], "+", 
      RowBox[{"\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"317", "-", 
         RowBox[{"64", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9307574217216988`*^9, 3.930757438799009*^9}, {
  3.9315376974545116`*^9, 3.931537703362799*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[149]:=",ExpressionUUID->"5ed1206b-b4fa-41e5-bf08-50dab33930ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a20", "=", 
   RowBox[{"-", 
    FractionBox["\[Gamma]", "8"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a22", "=", 
   RowBox[{
    FractionBox["1", "96"], " ", "\[Gamma]", " ", 
    RowBox[{"(", 
     RowBox[{"64", "+", 
      RowBox[{"27", " ", "\[Gamma]"}], "+", 
      RowBox[{"72", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a24", "=", 
   RowBox[{
    RowBox[{"-", "\[Mu]26"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "192"}], "-", 
      RowBox[{"2563", " ", "\[Gamma]"}], "-", 
      RowBox[{"723", " ", 
       SuperscriptBox["\[Gamma]", "2"]}], "-", 
      RowBox[{"234", " ", 
       SuperscriptBox["\[Gamma]", "3"]}], "-", 
      RowBox[{"24", " ", "\[Gamma]", " ", 
       RowBox[{"(", 
        RowBox[{"41", "+", 
         RowBox[{"27", " ", "\[Gamma]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], "1152"]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.931959213541071*^9, 3.931959227267518*^9}},
 CellLabel->
  "8/10/24 23:28:51 \
In[153]:=",ExpressionUUID->"92c0c228-876e-4394-b91b-0fc894c1de57"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a40", "=", 
   RowBox[{"-", 
    FractionBox["\[Gamma]", "128"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a42", "=", 
   RowBox[{
    RowBox[{"-", "\[Mu]44"}], "+", 
    FractionBox[
     RowBox[{"1013", " ", "\[Gamma]"}], "23040"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "512"]}]}], ";"}]}], "Input",
 CellLabel->
  "8/10/24 23:28:51 \
In[156]:=",ExpressionUUID->"5a71f1fd-bfcf-4d23-9e82-ba875f973fe9"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamics in terms of \[Gamma]", "Chapter",
 CellChangeTimes->{{3.924275020571378*^9, 3.924275022452339*^9}, {
   3.930740832131071*^9, 3.930740835834549*^9}, {3.932269475596632*^9, 
   3.932269479152429*^9}, {3.932273577991556*^9, 3.932273583723051*^9}, 
   3.932310592095314*^9, {3.933672378296491*^9, 
   3.933672380182317*^9}},ExpressionUUID->"70c96149-bd06-4f24-8c3a-\
db66573010c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mhbh", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["R", "2"]}], "2"], "-", 
      RowBox[{
       FractionBox["3", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[Gamma]"}]}], ")"}], " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"20", "-", 
         RowBox[{"23", " ", "\[Gamma]"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"28", "-", 
         RowBox[{"127", " ", "\[Gamma]"}], "+", 
         RowBox[{"27", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Gamma]", "3"]}], "-", 
         RowBox[{"48", " ", "\[Gamma]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["R", "8"]}], "+", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       RowBox[{"(", 
        RowBox[{"269", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"719", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"606", "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"15", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"3", " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"5", " ", "\[Gamma]"}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "\[Gamma]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"192", " ", "\[Gamma]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["R", "10"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "16"], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["R", "2"]}], "16"], "-", 
       RowBox[{
        FractionBox["3", "32"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"7", " ", "\[Gamma]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", "\[Gamma]"}]], 
        RowBox[{"(", 
         RowBox[{"24", "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"336", "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{"265", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"63", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", "\[Gamma]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"10", " ", "\[Gamma]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"48", " ", "\[Gamma]", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
        SuperscriptBox["R", "6"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "256"], "+", 
       FractionBox[
        RowBox[{"29", " ", 
         SuperscriptBox["R", "2"]}], "768"], "+", 
       RowBox[{
        FractionBox["1", "4608"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1147"}], "-", 
          RowBox[{"399", " ", "\[Gamma]"}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]"}], "-", 
          RowBox[{"648", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["R", "4"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932311543839368*^9, 3.932311633638469*^9}, 
   3.932311700080434*^9, {3.9323117659088078`*^9, 3.9323117695990047`*^9}, {
   3.932311995875341*^9, 3.932312008514517*^9}},
 CellLabel->
  "8/10/24 23:28:52 \
In[158]:=",ExpressionUUID->"92a1f2bb-de9c-41a5-90ba-e5ac5b34c6d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qhbh", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["R", "2"], "2"], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Gamma]"}], ")"}], " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "\[Gamma]", "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"24", " ", "\[Gamma]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "-", 
         SuperscriptBox["\[Gamma]", "3"], "-", 
         RowBox[{"16", " ", "\[Gamma]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["R", "8"]}], "+", 
      RowBox[{
       FractionBox["1", "32"], " ", 
       RowBox[{"(", 
        RowBox[{"77", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"317", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"130", "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"31", "+", 
               RowBox[{"11", " ", "\[Gamma]"}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "\[Gamma]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"64", " ", "\[Gamma]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["R", "10"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "16"], "+", 
       FractionBox[
        SuperscriptBox["R", "2"], "16"], "+", 
       RowBox[{
        FractionBox["1", "32"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "-", 
          RowBox[{"6", " ", "\[Gamma]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"192", " ", "\[Gamma]"}]], 
        RowBox[{"(", 
         RowBox[{"24", "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"426", "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{"235", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "+", 
                RowBox[{"39", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", "\[Gamma]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"11", "+", 
             RowBox[{"9", " ", "\[Gamma]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"48", " ", "\[Gamma]", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
        SuperscriptBox["R", "6"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "768"], "+", 
       FractionBox[
        RowBox[{"29", " ", 
         SuperscriptBox["R", "2"]}], "2304"], "+", 
       RowBox[{
        FractionBox["1", "13824"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1309"}], "-", 
          RowBox[{"318", " ", "\[Gamma]"}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]"}], "-", 
          RowBox[{"648", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["R", "4"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932311643500948*^9, 3.932311722577774*^9}, {
  3.932311773191564*^9, 3.932311776980062*^9}, {3.932312021712817*^9, 
  3.932312043429871*^9}},
 CellLabel->
  "8/10/24 23:28:52 \
In[159]:=",ExpressionUUID->"32d4c256-1952-4dd5-b404-fc23114a1c86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jhbh", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["R", "4"]}], "4"], "+", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"5", " ", "\[Gamma]"}]}], ")"}], " ", 
         SuperscriptBox["R", "6"]}], "+", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"15", " ", "\[Gamma]"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["R", "8"]}], "+", 
        RowBox[{
         FractionBox["1", "32"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"104", " ", "\[Gamma]"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Gamma]", "2"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Gamma]", "3"]}], "-", 
           RowBox[{"48", " ", "\[Gamma]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["R", "10"]}], "+", 
        RowBox[{
         FractionBox["1", "64"], " ", 
         RowBox[{"(", 
          RowBox[{"251", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"807", "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"526", "+", 
                 RowBox[{"11", " ", "\[Gamma]", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"85", "+", 
                 RowBox[{"41", " ", "\[Gamma]"}]}], ")"}]}], "+", 
              RowBox[{"24", " ", "\[Gamma]", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"2", " ", 
                 SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"192", " ", "\[Gamma]", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["R", "12"]}]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["R", "4"]}], "32"], "-", 
         RowBox[{
          FractionBox["3", "64"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "+", 
            RowBox[{"6", " ", "\[Gamma]"}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["R", "6"]}]}], ")"}], 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["R", "4"]}], "512"], ")"}], 
       SuperscriptBox["\[Epsilon]", "4"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.932311723977997*^9, 3.932311876750556*^9}},
 CellLabel->
  "8/10/24 23:28:52 \
In[160]:=",ExpressionUUID->"d92201b2-9b2b-4721-bf60-edc865ae86b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]hbh", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox["R", "4"]}], "2"], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"5", " ", "\[Gamma]"}], "-", 
         SuperscriptBox["\[Gamma]", "2"], "-", 
         RowBox[{"4", " ", "\[Gamma]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"39", "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[Gamma]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"35", "+", 
            RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"17", "+", 
               RowBox[{"4", " ", "\[Gamma]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Gamma]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"32", " ", "\[Gamma]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["R", "8"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Gamma]", " ", 
         SuperscriptBox["R", "4"]}], "6"], "+", 
       RowBox[{
        FractionBox["1", "144"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "-", 
          RowBox[{"389", " ", "\[Gamma]"}], "-", 
          RowBox[{"51", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"204", " ", "\[Gamma]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["R", "6"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"287", " ", "\[Gamma]", " ", 
        SuperscriptBox["R", "4"]}], "5760"], ")"}], 
     SuperscriptBox["\[Epsilon]", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932311891522892*^9, 3.932311958036197*^9}},
 CellLabel->
  "8/10/24 23:28:52 \
In[161]:=",ExpressionUUID->"9aeeb249-3c5b-4205-842a-da86cea83ed2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]hbh", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", "\[Gamma]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "+", 
        FractionBox[
         RowBox[{"\[Gamma]", " ", 
          SuperscriptBox["R", "4"]}], "4"], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"5", " ", "\[Gamma]"}], "-", 
           SuperscriptBox["\[Gamma]", "2"], "-", 
           RowBox[{"4", " ", "\[Gamma]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["R", "6"]}], "+", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{"39", "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "\[Gamma]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"3", " ", "\[Gamma]"}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{"17", "+", 
                 RowBox[{"4", " ", "\[Gamma]"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", "\[Gamma]", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"2", " ", 
                 SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"32", " ", "\[Gamma]", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
         SuperscriptBox["R", "8"]}]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Gamma]", " ", 
            SuperscriptBox["R", "2"]}], "16"]}], "+", 
         RowBox[{
          FractionBox["1", "192"], " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"73", "+", 
            RowBox[{"18", " ", "\[Gamma]"}], "+", 
            RowBox[{"72", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["R", "4"]}]}], ")"}], 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Gamma]", " ", 
           SuperscriptBox["R", "2"]}], "256"]}], ")"}], 
       SuperscriptBox["\[Epsilon]", "4"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.932312053030294*^9, 3.9323121081333447`*^9}, 
   3.93231744230291*^9},ExpressionUUID->"aaa23733-62fb-4524-821b-\
d8adbd6ec743"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Shbh", "=", 
   RowBox[{
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["R", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Gamma]"}], ")"}], "\[Pi]", " ", 
     SuperscriptBox["R", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["R", "2"]}], "8"], "+", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          RowBox[{"(", 
           RowBox[{"39", "-", 
            RowBox[{"23", " ", "\[Gamma]"}]}], ")"}], " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{
          FractionBox["1", "1024"], 
          RowBox[{"(", 
           RowBox[{"235", "-", 
            RowBox[{"198", " ", "\[Gamma]"}], "+", 
            RowBox[{"91", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["R", "6"]}], "+", 
         RowBox[{
          FractionBox["1", "32768"], 
          RowBox[{"(", 
           RowBox[{"1803", "-", 
            RowBox[{"29377", " ", "\[Gamma]"}], "+", 
            RowBox[{"353", " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", 
            RowBox[{"1451", " ", 
             SuperscriptBox["\[Gamma]", "3"]}], "-", 
            RowBox[{"16384", " ", "\[Gamma]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["R", "8"]}], "+", 
         RowBox[{
          FractionBox["1", "262144"], 
          RowBox[{"(", 
           RowBox[{"328517", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"1244044", "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{"579006", "+", 
                  RowBox[{"\[Gamma]", " ", 
                   RowBox[{"(", 
                    RowBox[{"29900", "+", 
                    RowBox[{"5797", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}], "+", 
            RowBox[{"16384", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Log", "[", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", 
                  RowBox[{"\[Gamma]", " ", 
                   RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"23", " ", "\[Gamma]"}]}], ")"}]}], "+", 
                  RowBox[{"16", " ", "\[Gamma]", " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"16", " ", "\[Gamma]", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
          SuperscriptBox["R", "10"]}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["R", "2"]}], "32"], "+", 
          RowBox[{
           FractionBox["1", "256"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "177"}], "-", 
             RowBox[{"35", " ", "\[Gamma]"}], "-", 
             RowBox[{"96", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}],
            " ", 
           SuperscriptBox["R", "4"]}]}], ")"}], 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["R", "2"]}], "128"], ")"}], 
        SuperscriptBox["\[Epsilon]", "4"]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.932312157197771*^9, 3.932312271060583*^9}, {
  3.932312308457768*^9, 3.932312410961855*^9}},
 CellLabel->
  "8/10/24 23:28:52 \
In[163]:=",ExpressionUUID->"e5b1796d-c812-42c1-8a2f-9a4c436304e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Thbh", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Gamma]", " ", "R"}], "\[Pi]"], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"7", " ", "\[Gamma]"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["R", "3"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"128", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"399", " ", "\[Gamma]"}], "+", 
         RowBox[{"42", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"23", " ", 
          SuperscriptBox["\[Gamma]", "3"]}], "+", 
         RowBox[{"256", " ", "\[Gamma]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["R", "5"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1024", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4696"}], "-", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{"18953", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"9665", "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{"899", "+", 
                  RowBox[{"91", " ", "\[Gamma]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"256", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"3", " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"9", " ", "\[Gamma]"}]}], ")"}]}], "+", 
            RowBox[{"16", " ", "\[Gamma]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"4096", " ", "\[Gamma]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["R", "7"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Gamma]", " ", "R"}], 
        RowBox[{"8", " ", "\[Pi]"}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"192", " ", "\[Pi]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "-", 
          RowBox[{"281", " ", "\[Gamma]"}], "-", 
          RowBox[{"51", " ", 
           SuperscriptBox["\[Gamma]", "2"]}], "-", 
          RowBox[{"144", " ", "\[Gamma]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Gamma]"}], "]"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["R", "3"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"3", " ", "\[Gamma]", " ", "R"}], 
       RowBox[{"128", " ", "\[Pi]"}]], ")"}], 
     SuperscriptBox["\[Epsilon]", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932312423863266*^9, 3.932312513143261*^9}},
 CellLabel->
  "8/10/24 23:28:52 \
In[164]:=",ExpressionUUID->"a95f287c-153a-45ef-a6ac-c6efd27f1e11"]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamics in terms of \[Delta]", "Chapter",
 CellChangeTimes->{{3.924275020571378*^9, 3.924275022452339*^9}, {
   3.930740832131071*^9, 3.930740835834549*^9}, {3.932269475596632*^9, 
   3.932269479152429*^9}, {3.932273577991556*^9, 3.932273583723051*^9}, 
   3.932310592095314*^9, {3.933670319869334*^9, 
   3.9336703207282877`*^9}},ExpressionUUID->"5bb00dd2-7d76-42c4-bfc3-\
b00cd7194790"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mhbh\[Delta]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["R", "2"]}], "2"], "-", 
      RowBox[{
       FractionBox["3", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "\[Delta]"}]}], ")"}], 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", "\[Delta]"}]], "-", 
         RowBox[{
          FractionBox["1", "8"], " ", "\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
            RowBox[{"3", " ", "\[Delta]"}]}], ")"}]}]}], ")"}], 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "76"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
         RowBox[{"\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "415"}], "+", 
            RowBox[{"124", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
            RowBox[{"3", " ", "\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "35"}], "+", 
               RowBox[{"16", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
               RowBox[{"6", " ", "\[Delta]"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"144", " ", "\[Delta]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R", "8"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "288"], " ", "\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{"18668", "-", 
            RowBox[{"3984", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
            RowBox[{"\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2675"}], "+", 
               RowBox[{"1932", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
               RowBox[{"9", " ", "\[Delta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "134"}], "+", 
                  RowBox[{"48", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                  RowBox[{"15", " ", "\[Delta]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
            RowBox[{"\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{"137", "-", 
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
               RowBox[{"9", " ", "\[Delta]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "+", 
         RowBox[{"6", " ", "\[Delta]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}], "2"]}], "-", 
         
         RowBox[{"6", " ", "\[Delta]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
       SuperscriptBox["R", "10"]}], "+", 
      RowBox[{"M012", " ", 
       SuperscriptBox["R", "12"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["3", "16"], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["R", "2"]}], "16"], "+", 
       RowBox[{
        FractionBox["3", "32"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
          RowBox[{"5", " ", "\[Delta]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{
        FractionBox["1", "64"], " ", 
        RowBox[{"(", 
         RowBox[{"503", "-", 
          RowBox[{"65", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
          RowBox[{
           FractionBox["16", "\[Delta]"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"210", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "-", 
             RowBox[{"26", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
             RowBox[{"9", " ", "\[Delta]"}]}], ")"}], " ", "\[Delta]"}], "+", 
          
          RowBox[{"24", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
             RowBox[{"8", " ", "\[Delta]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"48", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
        SuperscriptBox["R", "6"]}], "+", 
       RowBox[{"M28", " ", 
        SuperscriptBox["R", "8"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "256"], "+", 
       FractionBox[
        RowBox[{"29", " ", 
         SuperscriptBox["R", "2"]}], "768"], "+", 
       RowBox[{
        FractionBox["1", "4608"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1336"}], "+", 
          RowBox[{"405", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
          RowBox[{
           FractionBox["216", "\[Delta]"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"33", "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Delta]"}], "-", 
          RowBox[{"648", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{"M46", " ", 
        SuperscriptBox["R", "6"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932311543839368*^9, 3.932311633638469*^9}, 
   3.932311700080434*^9, {3.9323117659088078`*^9, 3.9323117695990047`*^9}, {
   3.932311995875341*^9, 3.932312008514517*^9}, {3.933357798530298*^9, 
   3.933357835507681*^9}, {3.933398735850815*^9, 3.933398755795531*^9}, {
   3.9336703827860613`*^9, 3.933670421027157*^9}, {3.933670511433206*^9, 
   3.933670540144661*^9}, {3.9336705920534687`*^9, 3.933670624276823*^9}},
 CellLabel->
  "8/26/24 17:14:35 \
In[287]:=",ExpressionUUID->"a9ed2845-4476-4e69-8f84-557f7cadcd91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qhbh\[Delta]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["R", "2"], "2"], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "\[Delta]"}], "4"], 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "\[Delta]", "+", 
         SuperscriptBox["\[Delta]", "2"], "-", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
            RowBox[{"3", " ", "\[Delta]"}]}], ")"}]}]}], ")"}], 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{
       FractionBox["1", "48"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "24"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
         RowBox[{"\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "133"}], "+", 
            RowBox[{"36", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"31", "-", 
               RowBox[{"12", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
               RowBox[{"6", " ", "\[Delta]"}]}], ")"}], " ", "\[Delta]"}]}], 
           ")"}]}], "-", 
         RowBox[{"48", " ", "\[Delta]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R", "8"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["35", "12"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "864"], " ", "\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{"18406", "-", 
            RowBox[{"3702", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
            RowBox[{"\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2419"}], "+", 
               RowBox[{"1596", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
               RowBox[{"3", " ", "\[Delta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "362"}], "+", 
                  RowBox[{"120", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                  RowBox[{"45", " ", "\[Delta]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "12"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SqrtBox[
                RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
            RowBox[{"\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{"137", "-", 
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
               RowBox[{"9", " ", "\[Delta]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[Delta]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}], "2"]}], "-", 
         
         RowBox[{"2", " ", "\[Delta]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
       SuperscriptBox["R", "10"]}], "+", 
      RowBox[{"Q012", " ", 
       SuperscriptBox["R", "12"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "16"], "+", 
       FractionBox[
        SuperscriptBox["R", "2"], "16"], "+", 
       RowBox[{
        FractionBox["1", "32"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], "-", 
          RowBox[{"5", " ", "\[Delta]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"192", " ", "\[Delta]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
          RowBox[{"\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"525", "-", 
             RowBox[{"39", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"224", "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                RowBox[{"20", " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
                RowBox[{"9", " ", "\[Delta]"}]}], ")"}], " ", "\[Delta]"}]}], 
            ")"}]}], "+", 
          RowBox[{"24", " ", "\[Delta]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]], "+", 
             RowBox[{"8", " ", "\[Delta]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"48", " ", "\[Delta]", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
        SuperscriptBox["R", "6"]}], "+", 
       RowBox[{"Q28", " ", 
        SuperscriptBox["R", "8"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "768"], "+", 
       FractionBox[
        RowBox[{"29", " ", 
         SuperscriptBox["R", "2"]}], "2304"], "+", 
       RowBox[{
        FractionBox["1", "27648"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2861"}], "+", 
          RowBox[{"675", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
          RowBox[{
           FractionBox["432", "\[Delta]"], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"66", "-", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "\[Delta]"}], "-", 
          RowBox[{"1296", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{"Q46", " ", 
        SuperscriptBox["R", "6"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932311643500948*^9, 3.932311722577774*^9}, {
   3.932311773191564*^9, 3.932311776980062*^9}, {3.932312021712817*^9, 
   3.932312043429871*^9}, 3.933357786600585*^9, {3.933357850485674*^9, 
   3.933357859473453*^9}, {3.933423697442703*^9, 3.933423716338927*^9}, {
   3.933670626372525*^9, 3.9336707239232063`*^9}, 3.933670777554434*^9},
 CellLabel->
  "8/26/24 17:14:35 \
In[288]:=",ExpressionUUID->"ac5def7d-8280-4ea5-b974-1d33b96f8b7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Jhbh\[Delta]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{"1", "-", "\[Delta]"}]]}], "4"], 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "-", "\[Delta]"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Delta]"}], ")"}], 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "-", "\[Delta]"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Delta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "\[Delta]"}]}], ")"}], " ", 
       SuperscriptBox["R", "8"]}], "+", 
      RowBox[{
       FractionBox["1", "288"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
         RowBox[{"\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{"131", "-", 
            RowBox[{"141", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
            RowBox[{"4", " ", "\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "32"}], "+", 
               RowBox[{"42", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"15", "-", 
                  RowBox[{"9", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], " ", 
                "\[Delta]"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       SuperscriptBox["R", "10"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3456", " ", "\[Delta]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "13392"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
         RowBox[{"1728", " ", "M012", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "-", 
         RowBox[{"5184", " ", "Q012", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
         RowBox[{"\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{"6295", "+", 
               RowBox[{"6881", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}]}], "+", 
            RowBox[{"\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{"11719", "+", 
               RowBox[{"21719", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
               RowBox[{"\[Delta]", " ", 
                RowBox[{"(", 
                 RowBox[{"30587", "+", 
                  RowBox[{"15219", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                  RowBox[{"\[Delta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5399"}], "+", 
                    RowBox[{"4329", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                    RowBox[{"45", " ", 
                    RowBox[{"(", 
                    RowBox[{"37", "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], " ", 
                    "\[Delta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"432", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"12", "+", 
               RowBox[{"\[Delta]", " ", 
                RowBox[{"(", 
                 RowBox[{"79", "+", 
                  RowBox[{"35", " ", "\[Delta]"}]}], ")"}]}], "+", 
               RowBox[{"24", " ", "\[Delta]", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"24", " ", "\[Delta]", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
       SuperscriptBox["R", "12"]}], "+", 
      RowBox[{"J014", " ", 
       SuperscriptBox["R", "14"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["3", "64"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]]}], ")"}], 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{
        FractionBox["1", "64"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "-", 
          RowBox[{"13", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"3", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], " ", "\[Delta]"}], 
          "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
        SuperscriptBox["R", "6"]}], "+", 
       RowBox[{"J28", " ", 
        SuperscriptBox["R", "8"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["3", "2048"], 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"5", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{"J46", " ", 
        SuperscriptBox["R", "6"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932311723977997*^9, 3.932311876750556*^9}, 
   3.933357773267211*^9, 3.933357899580868*^9, {3.933423748042745*^9, 
   3.933423770545426*^9}, {3.9336708672669773`*^9, 3.9336708955869427`*^9}, {
   3.933670929171844*^9, 3.933671033998272*^9}, {3.93367118329781*^9, 
   3.9336712160917473`*^9}, {3.933671252481398*^9, 3.9336712703219748`*^9}, {
   3.933671308990902*^9, 3.933671312815175*^9}, {3.933674630300865*^9, 
   3.933674631183695*^9}, 3.933674892218123*^9},
 CellLabel->
  "8/26/24 17:28:12 \
In[333]:=",ExpressionUUID->"3c7bc61d-b19f-41d2-9e7a-b5f2d89c0459"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]hbh\[Delta]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"\[Delta]", " ", 
        SuperscriptBox["R", "4"]}], "2"], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "23"}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], " ", "\[Delta]"}], 
         "-", 
         RowBox[{"12", " ", "\[Delta]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"100", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "67"}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
               RowBox[{"6", " ", "\[Delta]"}]}], ")"}], " ", "\[Delta]"}]}], 
           ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "+", 
         RowBox[{"96", " ", "\[Delta]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}], "2"]}], "+", 
         
         RowBox[{"\[Delta]", " ", 
          RowBox[{"(", 
           RowBox[{"870", "-", 
            RowBox[{"104", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"31", "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], " ", 
             "\[Delta]"}], "-", 
            RowBox[{"96", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
       SuperscriptBox["R", "8"]}], "+", 
      RowBox[{"\[Mu]010", " ", 
       SuperscriptBox["R", "10"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "48"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"3", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
          RowBox[{"5", " ", "\[Delta]"}]}], ")"}], 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{
        FractionBox["1", "144"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "212"}], "+", 
          RowBox[{"140", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
          RowBox[{"252", " ", "\[Delta]"}], "+", 
          RowBox[{"19", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"6", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
             RowBox[{"11", " ", "\[Delta]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
        SuperscriptBox["R", "6"]}], "+", 
       RowBox[{"\[Mu]28", " ", 
        SuperscriptBox["R", "8"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "525"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
          RowBox[{"578", " ", "\[Delta]"}]}], "23040"], 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{"\[Mu]46", " ", 
        SuperscriptBox["R", "6"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932311891522892*^9, 3.932311958036197*^9}, 
   3.9333579135705843`*^9, {3.933423789266394*^9, 3.933423803573517*^9}, {
   3.933671681027315*^9, 3.933671734572604*^9}, {3.933674784281577*^9, 
   3.9336747848419*^9}},
 CellLabel->
  "8/26/24 17:28:15 \
In[334]:=",ExpressionUUID->"ff2537b3-8794-463e-a91a-b3ca0a4e6061"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]hbh\[Delta]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", "\[Delta]"}]], "+", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Delta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
         RowBox[{"3", " ", "\[Delta]"}]}], ")"}], 
       SuperscriptBox["R", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "36"], " ", 
       SqrtBox[
        RowBox[{"1", "-", "\[Delta]"}]], " ", 
       RowBox[{"(", 
        RowBox[{"26", "-", 
         RowBox[{"26", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
         RowBox[{"55", " ", "\[Delta]"}], "+", 
         RowBox[{"24", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]"}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{
       FractionBox["1", "216"], " ", 
       RowBox[{"(", 
        RowBox[{"412", "-", 
         RowBox[{"412", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
         RowBox[{"1121", " ", "\[Delta]"}], "+", 
         RowBox[{"1427", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]"}], "+", 
         RowBox[{"1006", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"741", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"270", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"135", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"216", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
       " ", 
       SuperscriptBox["R", "6"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"31", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], 
           RowBox[{"6", " ", "\[Delta]"}]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "M012", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], 
          RowBox[{"3", " ", "\[Delta]"}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "Q012", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "\[Delta]"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "44884"}], "-", 
           RowBox[{"7820", " ", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"76335", "-", 
              RowBox[{"84749", " ", 
               SqrtBox[
                RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
              RowBox[{"\[Delta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "45983"}], "+", 
                 RowBox[{"78639", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                 RowBox[{"3", " ", "\[Delta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"11207", "-", 
                    RowBox[{"6057", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                    RowBox[{"99", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"9", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], " ", 
                    "\[Delta]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "2592"], 
         "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "71"}], "-", 
                RowBox[{"63", " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                RowBox[{"\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"54", "-", 
                   RowBox[{"39", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"29", "+", 
                    RowBox[{"45", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], " ", 
                    "\[Delta]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], 
          RowBox[{"6", " ", "\[Delta]"}]], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox[
                RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox[
                RowBox[{"1", "-", "\[Delta]"}]]}], ")"}], " ", "\[Delta]"}]}],
            ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}], "2"]}], "-", 
         
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SqrtBox[
                RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox[
                RowBox[{"1", "-", "\[Delta]"}]]}], ")"}], " ", "\[Delta]"}]}],
            ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
       SuperscriptBox["R", "8"]}], "+", 
      RowBox[{"\[CapitalOmega]010", " ", 
       SuperscriptBox["R", "10"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "16"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "96"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "40"}], "+", 
          RowBox[{"88", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], " ", "\[Delta]"}], 
          "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"576", " ", "\[Delta]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "201"}], "-", 
          RowBox[{"1152", " ", "Q28"}], "+", 
          RowBox[{"384", " ", "M28", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
          RowBox[{"471", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
          RowBox[{"1152", " ", "Q28", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
          RowBox[{"768", " ", "J28", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]], "-", "\[Delta]"}], ")"}]}], 
          "+", 
          RowBox[{"1249", " ", "\[Delta]"}], "-", 
          RowBox[{"1987", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]"}], "+", 
          RowBox[{"1219", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"315", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]], " ", 
           SuperscriptBox["\[Delta]", "3"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"332", "+", 
             RowBox[{"33", " ", "\[Delta]"}]}], ")"}]}], "+", 
          RowBox[{"24", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{"22", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "+", 
                RowBox[{"24", " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], " ", 
              "\[Delta]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{"\[CapitalOmega]26", " ", 
        SuperscriptBox["R", "6"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "512"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"3072", " ", "\[Delta]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "192"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "-", 
           RowBox[{"2048", " ", "M46", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
           RowBox[{"6144", " ", "Q46", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
           RowBox[{"4096", " ", "J46", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]], "-", "\[Delta]"}], ")"}]}], 
           "+", 
           RowBox[{"3", " ", "\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{"7", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "53"}], "+", 
                 RowBox[{"67", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", "\[Delta]"}]]}]}], ")"}], " ", 
               "\[Delta]"}]}], ")"}]}], "+", 
           RowBox[{"144", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], ")"}], " ", "\[Delta]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}]}], 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{"\[CapitalOmega]44", " ", 
        SuperscriptBox["R", "4"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932312053030294*^9, 3.9323121081333447`*^9}, 
   3.932317433118015*^9, {3.933357947064389*^9, 3.93335795560859*^9}, {
   3.933423807399519*^9, 3.933423826388818*^9}, {3.9336717590353947`*^9, 
   3.9336718145154533`*^9}, {3.9336718775285463`*^9, 3.933671951553508*^9}, {
   3.93367495719276*^9, 3.933674974422369*^9}, {3.9336750353136587`*^9, 
   3.933675036538616*^9}, 3.933675126608486*^9, 3.933675187792342*^9},
 CellLabel->
  "8/26/24 17:33:08 \
In[353]:=",ExpressionUUID->"4b85353d-8b85-4b80-b4bd-72df2b2e87df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Shbh\[Delta]", "=", 
   RowBox[{
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["R", "3"]}], "+", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["R", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Delta]"}], ")"}], 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "41"}], "+", 
            RowBox[{"32", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
            RowBox[{"25", " ", "\[Delta]"}]}], ")"}], 
          SuperscriptBox["R", "4"]}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1777", "-", 
              RowBox[{"1696", " ", 
               SqrtBox[
                RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
              RowBox[{"\[Delta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3026"}], "+", 
                 RowBox[{"1184", " ", 
                  SqrtBox[
                   RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                 RowBox[{"609", " ", "\[Delta]"}]}], ")"}]}]}], ")"}]}], 
           "3072"], " ", 
          SuperscriptBox["R", "6"]}], "+", 
         RowBox[{
          FractionBox["1", "294912"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "440573"}], "+", 
            RowBox[{"436928", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
            RowBox[{"1936276", " ", "\[Delta]"}], "-", 
            RowBox[{"1099840", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]"}], "-", 
            RowBox[{"2035662", " ", 
             SuperscriptBox["\[Delta]", "2"]}], "+", 
            RowBox[{"882752", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]], " ", 
             SuperscriptBox["\[Delta]", "2"]}], "+", 
            RowBox[{"613588", " ", 
             SuperscriptBox["\[Delta]", "3"]}], "-", 
            RowBox[{"192192", " ", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]], " ", 
             SuperscriptBox["\[Delta]", "3"]}], "-", 
            RowBox[{"73629", " ", 
             SuperscriptBox["\[Delta]", "4"]}], "+", 
            RowBox[{"294912", " ", "\[Delta]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "-", 
            RowBox[{"294912", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", 
               SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
          " ", 
          SuperscriptBox["R", "8"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"31", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], 
              RowBox[{"8", " ", "\[Delta]"}]]}], "+", 
            FractionBox[
             RowBox[{"M012", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]], "-", "\[Delta]"}], ")"}]}], 
             
             RowBox[{"2", " ", "\[Delta]"}]], "-", 
            FractionBox[
             RowBox[{"3", " ", "Q012", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]], "-", "\[Delta]"}], ")"}]}], 
             
             RowBox[{"2", " ", "\[Delta]"}]], "+", 
            RowBox[{
             FractionBox["1", "7077888"], 
             RowBox[{"(", 
              RowBox[{"15928231", "-", 
               RowBox[{"96393280", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
               RowBox[{"\[Delta]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "191774115"}], "+", 
                  RowBox[{"164521216", " ", 
                   SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                  RowBox[{"\[Delta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"341096966", "-", 
                    RowBox[{"86689152", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
                    RowBox[{"3", " ", "\[Delta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"54195266", "-", 
                    RowBox[{"17693440", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                    RowBox[{"\[Delta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9358657"}], "+", 
                    RowBox[{"2437824", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                    RowBox[{"1104813", " ", "\[Delta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"36", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
                RowBox[{"\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"185", "+", 
                   RowBox[{"253", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"191", "+", 
                    RowBox[{"73", " ", 
                    SqrtBox[
                    RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
                    RowBox[{"120", " ", "\[Delta]"}]}], ")"}], " ", 
                    "\[Delta]"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], 
             RowBox[{"24", " ", "\[Delta]"}]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "-", "\[Delta]"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}], "2"]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Delta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SqrtBox[
                   RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], "+", 
               "\[Delta]"}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
          SuperscriptBox["R", "10"]}], "+", 
         RowBox[{"S012", " ", 
          SuperscriptBox["R", "12"]}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["3", "64"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "-", "\[Delta]"}]], "-", "\[Delta]"}], ")"}], 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{
           FractionBox["1", "512"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "73"}], "-", 
             RowBox[{"137", " ", 
              SqrtBox[
               RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"98", "-", 
                RowBox[{"15", " ", 
                 SqrtBox[
                  RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
                RowBox[{"25", " ", "\[Delta]"}]}], ")"}], " ", "\[Delta]"}], 
             "-", 
             RowBox[{"96", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]], "-", "\[Delta]"}], ")"}], 
              " ", 
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", 
                SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
           SuperscriptBox["R", "4"]}], "+", 
          RowBox[{"S26", " ", 
           SuperscriptBox["R", "6"]}]}], ")"}], 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"9", " ", 
                SqrtBox[
                 RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
               RowBox[{"6", " ", "\[Delta]"}]}], ")"}]}], "2048"], 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"S44", " ", 
           SuperscriptBox["R", "4"]}]}], ")"}], 
        SuperscriptBox["\[Epsilon]", "4"]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.932312157197771*^9, 3.932312271060583*^9}, {
  3.932312308457768*^9, 3.932312410961855*^9}, {3.933357986109043*^9, 
  3.9333579963791533`*^9}, {3.933423835254601*^9, 3.933423851069664*^9}, {
  3.933672024199974*^9, 3.933672131269207*^9}, {3.93367535243613*^9, 
  3.93367536775215*^9}, {3.933675538678177*^9, 3.9336755552547607`*^9}},
 CellLabel->
  "8/26/24 17:39:50 \
In[371]:=",ExpressionUUID->"74f0d5ad-2020-4ef2-9b34-cef33288b419"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Thbh\[Delta]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Delta]", " ", "R"}], "\[Pi]"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", "-", 
          RowBox[{"16", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
          RowBox[{"43", " ", "\[Delta]"}], "+", 
          RowBox[{"16", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["R", "3"]}], 
       RowBox[{"24", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "672"}], "+", 
          RowBox[{"672", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], "+", 
          RowBox[{"2925", " ", "\[Delta]"}], "-", 
          RowBox[{"1120", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]"}], "-", 
          RowBox[{"1170", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"448", " ", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]], " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"261", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"768", " ", "\[Delta]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
        " ", 
        SuperscriptBox["R", "5"]}], 
       RowBox[{"384", " ", "\[Pi]"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"27648", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{"216048", "-", 
         RowBox[{"216048", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
         RowBox[{"1400819", " ", "\[Delta]"}], "+", 
         RowBox[{"384816", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]"}], "+", 
         RowBox[{"410357", " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"234000", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], " ", 
          SuperscriptBox["\[Delta]", "2"]}], "-", 
         RowBox[{"176337", " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"58320", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], " ", 
          SuperscriptBox["\[Delta]", "3"]}], "+", 
         RowBox[{"24543", " ", 
          SuperscriptBox["\[Delta]", "4"]}], "+", 
         RowBox[{"36864", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "-", 
         RowBox[{"36864", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "-", 
         RowBox[{"652032", " ", "\[Delta]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "+", 
         RowBox[{"36864", " ", 
          SqrtBox[
           RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "-", 
         RowBox[{"20736", " ", 
          SuperscriptBox["\[Delta]", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"2", " ", 
            SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "-", 
         RowBox[{"110592", " ", "\[Delta]", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}], "2"]}], "+", 
         
         RowBox[{"110592", " ", "\[Delta]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["R", "7"]}], "+", 
      RowBox[{"T09", " ", 
       SuperscriptBox["R", "9"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox[
            RowBox[{"1", "-", "\[Delta]"}]]}], ")"}], " ", "R"}], 
        RowBox[{"8", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "355"}], "+", 
           RowBox[{"163", " ", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], "-", 
           RowBox[{"16", " ", "\[Delta]"}], "-", 
           RowBox[{"6", " ", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]], " ", "\[Delta]"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"96", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "+", 
           RowBox[{"96", " ", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}], "-", 
           RowBox[{"48", " ", "\[Delta]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"], " ", "\[Delta]"}], "]"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["R", "3"]}], 
        RowBox[{"192", " ", "\[Pi]"}]], "+", 
       RowBox[{"T25", " ", 
        SuperscriptBox["R", "5"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "-", "\[Delta]"}]]}], ")"}]}], 
         RowBox[{"256", " ", "\[Pi]"}]], "R"}], "+", 
       RowBox[{"T43", " ", 
        SuperscriptBox["R", "3"]}]}], ")"}], 
     SuperscriptBox["\[Epsilon]", "4"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.932312423863266*^9, 3.932312513143261*^9}, 
   3.9333580111163797`*^9, {3.933423854696082*^9, 3.933423883606103*^9}, {
   3.933672300936187*^9, 3.9336723606810303`*^9}, {3.933675649065496*^9, 
   3.933675715431244*^9}},
 CellLabel->
  "8/26/24 17:41:55 \
In[377]:=",ExpressionUUID->"3517d2c4-db12-4148-8d16-ec420372d9be"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b0cdd3c8-48c2-4c62-8413-aa93d202a06a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 3052, 82, 312, "Text",ExpressionUUID->"fb4b4aaa-c540-4b15-bd9c-0cc09e48d707"],
Cell[CellGroupData[{
Cell[3477, 99, 376, 6, 98, "Title",ExpressionUUID->"dbe2d197-9d8a-4069-8f19-2392d0ee5e57"],
Cell[3856, 107, 5211, 142, 375, "Text",ExpressionUUID->"124cae6b-045e-4148-ae78-1b08308550a1"],
Cell[CellGroupData[{
Cell[9092, 253, 153, 3, 69, "Chapter",ExpressionUUID->"1579e07d-e1d2-4d59-b367-5305d5ca4550"],
Cell[9248, 258, 443, 12, 87, "Input",ExpressionUUID->"59486f37-53dd-4937-84ce-18663f2e00f6"],
Cell[9694, 272, 1095, 35, 206, "Input",ExpressionUUID->"e35961b2-e9a2-4a16-b0ce-a975dfe84711"],
Cell[10792, 309, 1160, 37, 196, "Input",ExpressionUUID->"c0c5c2f0-4567-4830-a568-6dc94a5df223"],
Cell[11955, 348, 2035, 67, 234, "Input",ExpressionUUID->"490dd587-944a-422d-abd8-4624585de274"],
Cell[13993, 417, 2615, 83, 234, "Input",ExpressionUUID->"6a561088-5986-4e98-b6f4-f55646dc43b3"],
Cell[16611, 502, 3240, 100, 234, "Input",ExpressionUUID->"5225a8ea-95bb-4805-9c04-a1f277b8dfc3"],
Cell[19854, 604, 4068, 120, 226, "Input",ExpressionUUID->"2eae56cd-2eeb-444b-9f41-6915698ce566"],
Cell[23925, 726, 4891, 139, 419, "Input",ExpressionUUID->"5c0f9f6e-cddd-46f2-8461-e9f35de03e2b"],
Cell[28819, 867, 1459, 39, 170, "Input",ExpressionUUID->"ec5bc805-3e0f-4a55-8507-d3b559713af9"]
}, Closed]],
Cell[CellGroupData[{
Cell[30315, 911, 208, 4, 58, "Chapter",ExpressionUUID->"6327278b-e917-40f2-ab05-10d950298aae"],
Cell[30526, 917, 1784, 52, 132, "Input",ExpressionUUID->"9940a936-cc0b-4c41-9c3f-a5cd8d2f5e95"],
Cell[32313, 971, 172, 5, 44, "Input",ExpressionUUID->"1242569f-0b67-4f86-af50-3673144f14a2"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[32534, 982, 328, 5, 72, "Title",ExpressionUUID->"c110001c-25b2-41fa-9ff2-8db7b62b9af4"],
Cell[CellGroupData[{
Cell[32887, 991, 150, 3, 69, "Chapter",ExpressionUUID->"efa379a6-2bb1-4ee5-92cf-063ca0352835"],
Cell[33040, 996, 3719, 84, 377, "Text",ExpressionUUID->"d9c3a03f-ad03-4224-b0b1-421602d4df47"],
Cell[36762, 1082, 24098, 729, 809, "Text",ExpressionUUID->"0ff9f596-2d09-45a1-96e1-da5db8e24de1"]
}, Closed]],
Cell[CellGroupData[{
Cell[60897, 1816, 423, 7, 58, "Chapter",ExpressionUUID->"a4c77ec6-e1a3-4dad-a6c0-18897a5f042c"],
Cell[CellGroupData[{
Cell[61345, 1827, 518, 11, 69, "Section",ExpressionUUID->"cccfb844-58f3-4fc1-8456-b472ca0a9fea"],
Cell[CellGroupData[{
Cell[61888, 1842, 189, 3, 54, "Subsection",ExpressionUUID->"b03554a6-8a5f-417c-b5f6-a1b63074649c"],
Cell[62080, 1847, 16485, 490, 402, "Input",ExpressionUUID->"d6ed1f80-355e-4dde-beb6-900d0fbca107"]
}, Closed]],
Cell[CellGroupData[{
Cell[78602, 2342, 223, 4, 38, "Subsection",ExpressionUUID->"0a9a40fc-5dc8-46e4-85da-429b9f547e27"],
Cell[78828, 2348, 16060, 485, 437, "Input",ExpressionUUID->"64b7c680-b3dd-4ccc-b5db-2105c74e4111"]
}, Closed]],
Cell[CellGroupData[{
Cell[94925, 2838, 216, 4, 38, "Subsection",ExpressionUUID->"f430cee3-2037-48fc-918b-f59f60981f6f"],
Cell[95144, 2844, 18153, 548, 435, "Input",ExpressionUUID->"b0a6c780-3b5a-4c93-85aa-320206727ad0"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[113346, 3398, 422, 9, 55, "Section",ExpressionUUID->"a16aca94-23aa-4060-bb17-31a00526c260"],
Cell[CellGroupData[{
Cell[113793, 3411, 191, 3, 54, "Subsection",ExpressionUUID->"b5fce6a0-9b80-4ae3-aa4e-30eda2c7b381"],
Cell[113987, 3416, 333, 9, 62, "Input",ExpressionUUID->"ca995c09-beae-4bcd-a56e-0245e623da4b"],
Cell[114323, 3427, 599, 20, 79, "Input",ExpressionUUID->"f8286c2b-256e-4881-8639-d64d47d64b15"],
Cell[114925, 3449, 1543, 50, 79, "Input",ExpressionUUID->"167d3061-90a8-42fb-90db-86c724330876"],
Cell[116471, 3501, 4876, 141, 156, "Input",ExpressionUUID->"ca4d67b2-c4a0-42e5-8ead-9203769a1763"],
Cell[121350, 3644, 13116, 366, 357, "Input",ExpressionUUID->"8ce4fd09-0ace-4129-9e6d-5e152067c49c"]
}, Closed]],
Cell[CellGroupData[{
Cell[134503, 4015, 198, 3, 38, "Subsection",ExpressionUUID->"097617dd-5b4f-48ca-8a80-252c7d228606"],
Cell[134704, 4020, 197, 5, 44, "Input",ExpressionUUID->"72cb031d-b8fe-4d50-8ae6-b832da197c22"],
Cell[134904, 4027, 493, 16, 46, "Input",ExpressionUUID->"548d706c-48f1-47f0-8c5e-f0d9dc527efe"],
Cell[135400, 4045, 1852, 59, 135, "Input",ExpressionUUID->"2f9637a4-03c0-40cd-9cac-dbe7a9df53b4"],
Cell[137255, 4106, 5566, 161, 364, "Input",ExpressionUUID->"82ebe89f-b647-46f0-a18a-63b8e26f4977"]
}, Closed]],
Cell[CellGroupData[{
Cell[142858, 4272, 192, 3, 38, "Subsection",ExpressionUUID->"d46640bb-eb7d-45e8-8f45-95575bdf77be"],
Cell[143053, 4277, 198, 5, 44, "Input",ExpressionUUID->"eaaf606b-747e-44d4-9c41-c6a3356ec767"],
Cell[143254, 4284, 866, 27, 64, "Input",ExpressionUUID->"3dfef787-69e8-456e-9de4-3e7c16e52063"],
Cell[144123, 4313, 5798, 178, 239, "Input",ExpressionUUID->"3ffe9632-2802-4e3f-99b4-b8ac8b368287"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[149970, 4497, 514, 11, 55, "Section",ExpressionUUID->"a7b5538e-9051-4c2a-ac4d-55a22c70efdf"],
Cell[CellGroupData[{
Cell[150509, 4512, 166, 3, 54, "Subsection",ExpressionUUID->"72c3f045-1c7e-49a5-bb82-4e010cc5b1f9"],
Cell[150678, 4517, 1164, 36, 224, "Input",ExpressionUUID->"da26b61d-9a8f-443c-a4ce-380b03bb18c6"],
Cell[151845, 4555, 2309, 76, 234, "Input",ExpressionUUID->"cc1cf654-2909-4177-930b-67c3da19ff82"],
Cell[154157, 4633, 8171, 266, 611, "Input",ExpressionUUID->"4c501f41-1e3e-4c13-a8c0-1e399f65f667"],
Cell[162331, 4901, 32020, 971, 2189, "Input",ExpressionUUID->"f294c1a0-012b-4d04-b439-8887d02d8f8f"]
}, Closed]],
Cell[CellGroupData[{
Cell[194388, 5877, 174, 3, 38, "Subsection",ExpressionUUID->"46db47fc-7f3b-44af-9e2d-0be8b10447a6"],
Cell[194565, 5882, 1180, 40, 252, "Input",ExpressionUUID->"f7c9c8cb-a306-4d04-ad0d-c9de13a64e30"],
Cell[195748, 5924, 5452, 181, 376, "Input",ExpressionUUID->"7c514daa-6f80-4c6e-98b5-0235bd94afe5"],
Cell[201203, 6107, 25278, 727, 1094, "Input",ExpressionUUID->"b7cea5d7-d61d-4763-8c9d-4bc7d2d3c8af"],
Cell[226484, 6836, 63735, 1910, 2943, "Input",ExpressionUUID->"fa16f615-f8f8-48bb-b90e-1ddff62ab1f3"]
}, Closed]],
Cell[CellGroupData[{
Cell[290256, 8751, 167, 3, 38, "Subsection",ExpressionUUID->"852b6204-5157-4321-8edb-443e7cefe4f8"],
Cell[290426, 8756, 1809, 60, 250, "Input",ExpressionUUID->"059d7d0e-54a7-4780-91e4-fd8fda17acc8"],
Cell[292238, 8818, 16236, 468, 615, "Input",ExpressionUUID->"c8f39841-47d8-41f9-8506-6242a7862fe7"],
Cell[308477, 9288, 45239, 1258, 1351, "Input",ExpressionUUID->"326760c6-772a-4aea-bba3-c8c8641c146a"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[353765, 10552, 493, 10, 55, "Section",ExpressionUUID->"f5fb0837-e019-48d6-b18c-726e075ac1dd"],
Cell[CellGroupData[{
Cell[354283, 10566, 191, 3, 54, "Subsection",ExpressionUUID->"c602c362-0999-4d55-b2d3-b555c4dbb234"],
Cell[354477, 10571, 22001, 645, 642, "Input",ExpressionUUID->"c043a06f-0c3c-4278-a973-698c83a9f25d"]
}, Closed]],
Cell[CellGroupData[{
Cell[376515, 11221, 250, 4, 38, "Subsection",ExpressionUUID->"1f6d90fa-0e45-462d-b541-59866a4ed6a8"],
Cell[376768, 11227, 3326, 102, 212, "Input",ExpressionUUID->"2ebec9ca-1c31-4a28-b2f7-5112c0f12f48"]
}, Closed]],
Cell[CellGroupData[{
Cell[380131, 11334, 242, 4, 38, "Subsection",ExpressionUUID->"ec30f7f9-cdc6-4e45-b8e4-d61424ea09f1"],
Cell[380376, 11340, 2201, 64, 161, "Input",ExpressionUUID->"3bbd58c6-3506-465d-b5ae-f5bdbeb1a14e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[382626, 11410, 492, 10, 55, "Section",ExpressionUUID->"b52368cf-debc-45a8-b2de-69556012dbbc"],
Cell[CellGroupData[{
Cell[383143, 11424, 166, 3, 54, "Subsection",ExpressionUUID->"dbbb4936-7cc6-4a2b-9370-ec4e6db6d4ca"],
Cell[383312, 11429, 1145, 35, 207, "Input",ExpressionUUID->"e55ec3ce-6755-4707-8237-72d28b90fc16"],
Cell[384460, 11466, 2864, 91, 313, "Input",ExpressionUUID->"2e5cce6f-bfea-473c-be07-2624c83be3f1"],
Cell[387327, 11559, 16546, 478, 1152, "Input",ExpressionUUID->"1938bac8-58f3-4ed9-88e8-e24a6d4d6df8"]
}, Closed]],
Cell[CellGroupData[{
Cell[403910, 12042, 174, 3, 38, "Subsection",ExpressionUUID->"408af999-fc72-42ce-a8e3-b00fbc0d2950"],
Cell[404087, 12047, 1209, 33, 200, "Input",ExpressionUUID->"66841ac8-f8df-43b9-a2c5-2f0c42420114"],
Cell[405299, 12082, 4280, 137, 324, "Input",ExpressionUUID->"383abd60-7d84-4b2e-bd3e-c469b29f1a51"]
}, Closed]],
Cell[CellGroupData[{
Cell[409616, 12224, 167, 3, 38, "Subsection",ExpressionUUID->"217303d2-bf50-49d7-b4ce-16707aa81a37"],
Cell[409786, 12229, 3444, 111, 312, "Input",ExpressionUUID->"7ddf98e3-5218-48d2-8367-7c50a07bcc8e"],
Cell[413233, 12342, 396, 12, 60, "Input",ExpressionUUID->"ddd8577b-e9b0-4af3-b308-e29dc17ba508"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[413678, 12360, 592, 12, 55, "Section",ExpressionUUID->"2d74cb83-ed1a-4617-8a38-d8d832823222"],
Cell[CellGroupData[{
Cell[414295, 12376, 166, 3, 54, "Subsection",ExpressionUUID->"61e9e9ac-8999-4cb8-bceb-b514d7c5f418"],
Cell[414464, 12381, 9924, 300, 374, "Input",ExpressionUUID->"4a2557f9-e7b5-43dd-8651-a4630b62f539"]
}, Closed]],
Cell[CellGroupData[{
Cell[424425, 12686, 224, 4, 38, "Subsection",ExpressionUUID->"aa667b66-e9ff-4560-8f92-25712b08c1f9"],
Cell[424652, 12692, 755, 23, 106, "Input",ExpressionUUID->"33eb6502-faa1-4bb3-87f7-39fd9b868bf0"]
}, Closed]],
Cell[CellGroupData[{
Cell[425444, 12720, 216, 4, 38, "Subsection",ExpressionUUID->"17dcfa32-94e1-4216-bd4a-55381e077819"],
Cell[425663, 12726, 3718, 106, 167, "Input",ExpressionUUID->"0fa5c3dd-1f10-4505-a45c-7851adfcedc2"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[429430, 12838, 611, 14, 56, "Section",ExpressionUUID->"3f2bd9fa-d3f4-4c20-a21d-82bd403562b2"],
Cell[430044, 12854, 2096, 63, 183, "Input",ExpressionUUID->"5ed1206b-b4fa-41e5-bf08-50dab33930ae"],
Cell[432143, 12919, 1322, 40, 143, "Input",ExpressionUUID->"92c0c228-876e-4394-b91b-0fc894c1de57"],
Cell[433468, 12961, 503, 16, 101, "Input",ExpressionUUID->"5a71f1fd-bfcf-4d23-9e82-ba875f973fe9"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[434020, 12983, 399, 6, 58, "Chapter",ExpressionUUID->"70c96149-bd06-4f24-8c3a-db66573010c0"],
Cell[434422, 12991, 5397, 150, 141, "Input",ExpressionUUID->"92a1f2bb-de9c-41a5-90ba-e5ac5b34c6d6"],
Cell[439822, 13143, 5126, 143, 141, "Input",ExpressionUUID->"32d4c256-1952-4dd5-b404-fc23114a1c86"],
Cell[444951, 13288, 3718, 104, 137, "Input",ExpressionUUID->"d92201b2-9b2b-4721-bf60-edc865ae86b7"],
Cell[448672, 13394, 2902, 82, 113, "Input",ExpressionUUID->"9aeeb249-3c5b-4205-842a-da86cea83ed2"],
Cell[451577, 13478, 3136, 87, 127, "Input",ExpressionUUID->"aaa23733-62fb-4524-821b-d8adbd6ec743"],
Cell[454716, 13567, 4220, 114, 183, "Input",ExpressionUUID->"e5b1796d-c812-42c1-8a2f-9a4c436304e2"],
Cell[458939, 13683, 3614, 103, 99, "Input",ExpressionUUID->"a95f287c-153a-45ef-a6ac-c6efd27f1e11"]
}, Closed]],
Cell[CellGroupData[{
Cell[462590, 13791, 401, 6, 58, "Chapter",ExpressionUUID->"5bb00dd2-7d76-42c4-bfc3-b00cd7194790"],
Cell[462994, 13799, 8424, 237, 238, "Input",ExpressionUUID->"a9ed2845-4476-4e69-8f84-557f7cadcd91"],
Cell[471421, 14038, 8411, 235, 238, "Input",ExpressionUUID->"ac5def7d-8280-4ea5-b974-1d33b96f8b7b"],
Cell[479835, 14275, 7619, 214, 229, "Input",ExpressionUUID->"3c7bc61d-b19f-41d2-9e7a-b5f2d89c0459"],
Cell[487457, 14491, 5050, 146, 152, "Input",ExpressionUUID->"ff2537b3-8794-463e-a91a-b3ca0a4e6061"],
Cell[492510, 14639, 13514, 375, 450, "Input",ExpressionUUID->"4b85353d-8b85-4b80-b4bd-72df2b2e87df"],
Cell[506027, 15016, 10600, 277, 707, "Input",ExpressionUUID->"74f0d5ad-2020-4ef2-9b34-cef33288b419"],
Cell[516630, 15295, 6600, 178, 375, "Input",ExpressionUUID->"3517d2c4-db12-4148-8d16-ec420372d9be"]
}, Closed]]
}, Open  ]]
}
]
*)


